Meta-Nested Recurrences

We study recurrences in which a previous sequence value determines the number of iterations of an inner map. Campbell's example has an explicit power-of-three formula and inner orbits of eventual period at most two. Its normalized lower and upper limits are $2/5$ and $3/4$. For a variable-depth Conway recurrence $C$, we prove the golden-ratio lower bound, its exact equality set, a Fibonacci upper cap, and the landing of the inner orbit at every Fibonacci index $F_k$ with $k\ge6$. These proofs are elementary and start from twenty-four initial values. The plateau of $C$ to the left of $F_k$ has width exactly $\lfloor(2k-9)/3\rfloor$, and $C(F_k+t)=F_{k-1}+t$ for $0\le t\le\lfloor(k-8)/6\rfloor$. A maximum principle turns a finite exact computation into the bound $\limsup C(n)/n<0.65446923$. We characterize the convergence of $C(n)/n$ to $\alpha=(\sqrt5-1)/2$ in terms of negative selected orbit jumps and of a limiting convex profile, and we derive entropy and variance budgets for the recursive splits. Along inverse rays of the map $x\mapsto C(x)$, the relative errors are absolutely summable and the growth is asymptotically Fibonacci. For Grytczuk's fixed-depth recurrence, we give a Pascal-word proof of convergence with the sharp error order $n/\sqrt{\log n}$ along interval maxima. The full variable-depth limit remains open.

==> anc/SHA256SUMS.txt <==
63a5812bb567200d23965d11f9e6443b78c4512755d25777a3e6fb5c53127aff  sourcecode/README.md
0ef77a1920e2ab83c59bb048d88330bb3f88b15ce445aecc060e14fc06f1832d  sourcecode/campbell/verification/check_proof.py
1e550b5176a7010505eda6f78b933fe01532fc7ac354bbbff8466ba5910a5746  sourcecode/campbell/verification/explore.py
77801d45592b43515cbf5a0b0e34ef72cb35d6c9a9e75a8f4976669d85bf35ea  sourcecode/cloitre-conway/certificate-F45/README.txt
fe3e4b1088322fa8d6bc4a86ae18d86b18ea5cbf7d52089fa6fbbeb8016a6c4d  sourcecode/cloitre-conway/certificate-F45/cmax.c
3e3b836759d635bbb1b962bc16481990bb8c525b51abe25d9e789854b1b27678  sourcecode/cloitre-conway/certificate-F45/independent.json
960098da044d99fc932583762584bc3c0af8b79d4ddf92b6a4c06baf01dd351f  sourcecode/cloitre-conway/certificate-F45/verify45.py
3e8a5aa7b109678fec24359b77fad1a806b4656cdcfe293d443de8a20e9120e2  sourcecode/cloitre-conway/certificate-F45/verify_brent.cpp
d2f0a5b74dafbd39b4c6e96a17ee1bb512a8e92c9ad7cce8c16665a4a89ad045  sourcecode/cloitre-conway/cloitre-20261020/README.txt
5852e918f7012b1a27fbec067deb3f06d9b770fb0963650f7a7704e012ad1e43  sourcecode/cloitre-conway/cloitre-20261020/bala.c
e80a6e0028edd723d849756fc9506a293b37cd80b205e3034e3c1b3190923121  sourcecode/cloitre-conway/cloitre-20261020/blockstats.c
79c8c8fe08f4675dc9b64acbfabb14037d8b1ffc50c6d0d906fd2bbfb3ca7db6  sourcecode/cloitre-conway/cloitre-20261020/dump.c
a394a1931a54d1d22ef3bb6370c0742cfb15ca5be516d6ec83649165ff4604aa  sourcecode/cloitre-conway/cloitre-20261020/frontier.c
c3b917a764aac035aefe451ee61390c269f3a7f1049b8f059670397726f2fe3f  sourcecode/cloitre-conway/cloitre-20261020/jkc.c
ef00ad297a53b695138c5f84de81ce6f37809e75ece57b64d740758bc6ef4556  sourcecode/cloitre-conway/cloitre-20261020/left_plateau_certificate_20261020.py
349f95eeff994ec293cc9fb04d62efb284b0e19761e2450c13024d4baa77f6af  sourcecode/cloitre-conway/cloitre-20261020/regularity_probe_collar_parity.py
b7cdfcf706c983125f7bb6c539f099adc8bd1fdd9a2a157d884e9fc83d992d64  sourcecode/cloitre-conway/cloitre-20261020/shellmax.c
a4a436b41ef677133db086b69802d21ffb503dbab834debf2a2b114ef12c526f  sourcecode/cloitre-conway/cloitre-20261020/verify_entropy_20261020.py
1528fe60b844f36872e1ba265b324cb8db753e9f1e17a57eb92acad27980d94e  sourcecode/cloitre-conway/cloitre-20261020/verify_optimal_certificate.py
73072e0df3ed6d4dde98199290444bea2d4120a3a2595b42d659630e85daa34b  sourcecode/cloitre-conway/verification/canonical-erosion.json
12ae3ce174b8dfd9919814c451ffa5619fef7cfdb870a40bd390dbeecdcdff24  sourcecode/cloitre-conway/verification/canonical_erosion.cpp
48056622ff716cfc01d96956db3de91364daf98c7f1514eb24b8dedbc1dbd92a  sourcecode/cloitre-conway/verification/canonical_erosion_check.py
7049c4cb9334d512fc96f329d3982ca70dd0cd05350966cca88713ebd3c943e4  sourcecode/cloitre-conway/verification/conway_explore.py
16a71cc5300332a211c22f9ee57446e4a43a4ae6e6d84a65b6463eac6737c115  sourcecode/prepare_profile_cache.py
8dc0294b4aca600a946e35c40c51c33ac9cf4b1f1ccc8e5afae6ed3c3087086f  sourcecode/verify_manuscript.py


==> anc/sourcecode/README.md <==
# Reproducing the manuscript

This directory accompanies **Meta-Nested Recurrences**, revised 11 November
2026, by Benoît Cloitre, Haobo Ma and Wenlin Zhang. It contains mathematical
verification code and compact recorded results. The full proofs are in
`../../paper.tex` and the PDF compiled from it.

The public reproducibility repository is
https://github.com/the-omega-institute/nested-recurrences .
The independently evaluated finite tail certificate below is preserved at
revision `974e9d72917b426dfd577503ff705db710b7df34`.

## Small checks (Python 3, standard library)

From the extracted archive root, first run `cd anc`, then:

```sh
python3 sourcecode/verify_manuscript.py
python3 sourcecode/campbell/verification/check_proof.py
```

The first command literally follows all prescribed iterations through 4096,
compares them with a separate cycle-reduced evaluation, and checks the worked
example table, the first descent, the first periods, the golden comparisons,
2582 left-plateau invariant values, 4075 exact rational profile/residual
identities and 14 Grytczuk Pascal-word intervals. It also checks the signed
collar profile identity for every anchor order 6 through 20 and every
source 3 through 4096, and verifies invariance and strict two-step exterior
distance decrease at every starting state through source 512, including
negative offsets and anchors outside the actual recurrence domain. Its expected output begins
`"status": "PASS"`. These checks support the written proofs; they do not
establish an asymptotic assertion by finite extrapolation.

The second command checks all 72 Campbell orbit transitions over their full
affine parameter regions by exact rational Fourier–Motzkin elimination. It
also checks domain coverage, parity, depth bounds and the small cases.
Its expected status is `passed` with 12 rows and 72 transitions. The script
may print additional checks retained from the original reproducibility code.

The source ZIP selects the programs needed for the manuscript checks.
Earlier experimental programs and large regenerable JSON reports remain
in the repository history; they are omitted from the delivery archive.
The small checks print their reports to standard output. To save a report,
redirect the relevant command to a local text file. No generated data are
needed to compile the manuscript.

## Finite tail bound

The finite computational premise is

`561724478 * C(n) <= 367631381 * n` for `F43 <= n < F45`,

with equality only at `n=561724478`. The maximum principle in the paper
extends the inequality to all `n>=F43`, hence
`limsup C(n)/n <= 367631381/561724478 < 0.65446923`.

`cloitre-conway/certificate-F45/` contains Cloitre's original hash-table
evaluator, the array checker and a separate Brent cycle-detection evaluator.
The compact independent receipt includes all block maxima; the original
formatted output is preserved at the pinned public source revision. The Brent route regenerates the recurrence
from its initial values without reading an author-generated array,
preserving both the starting point and the prescribed iteration depth.
The completed independent run checked all **701408733** indices in
`[433494437,1134903170)`, with zero violations and exactly one equality.
It also reproduced the negative-jump shell maxima through `2^28` and
compared values and selected splits against literal nesting through 4096.
Its compact receipt is `cloitre-conway/certificate-F45/independent.json`.

An optional fresh replay uses a C++17 compiler:

```sh
c++ -O3 -std=c++17 -Wall -Wextra -Werror sourcecode/cloitre-conway/certificate-F45/verify_brent.cpp -o /tmp/nested-tail
/tmp/nested-tail 1048576 > /tmp/nested-prefix.json
/tmp/nested-tail 1134903170 > /tmp/nested-F45.json
```

The small run lies below the certificate interval, so its
`certificate_indices` is zero. The full run stores about 4.6 GB of values;
measure available memory and ongoing jobs before running it. Compare its
JSON with the `result` object in `independent.json`. Expected fields are
`certificate_indices:701408733`, `violations:0`, `equalities:1`,
`maximum_index:561724478`, `maximum_value:367631381`. All ratio comparisons
use integer cross products. The FNV-1a fingerprint is a diagnostic of the
regenerated values, not an independent proof.

To use Cloitre's original route (with NumPy for the separate array check):

```sh
cc -O2 sourcecode/cloitre-conway/certificate-F45/cmax.c -o /tmp/nested-cmax -lm
/tmp/nested-cmax 1134903170 - 0 /tmp/nested-C45.bin
python3 sourcecode/cloitre-conway/certificate-F45/verify45.py /tmp/nested-C45.bin 43 561724478 367631381
```

The original NumPy checker prints its counts but does not fail on a
violation: require zero violations and one equality. The independent
Brent program returns nonzero if the certificate inequality fails.
Large regenerable arrays are not included in the archive.

`cloitre-conway/cloitre-20261020/` contains the C evaluators and Python
profile/certificate programs supplied by Cloitre on 20 October, unchanged.
Its `README.txt` is the original guide: its remark numbers refer to the
19 October draft. The two binary arrays are optional generated data and
are not bundled. `dump.c` needs approximately 4 GiB for a 2^28 run;
this is a different computation from the one-array independent replay.
The Python profile programs consume a native uint32 cache containing C
followed by g. The original generator named in their docstrings was not
included in the supplied archive. This package provides a replacement:

```sh
python3 sourcecode/prepare_profile_cache.py --n 4096 --output /tmp/nested-profile.bin
python3 sourcecode/cloitre-conway/cloitre-20261020/verify_entropy_20261020.py --n 4096 --cache /tmp/nested-profile.bin --output /tmp/nested-entropy.jsonl
python3 sourcecode/cloitre-conway/cloitre-20261020/regularity_probe_collar_parity.py --n 4096 --cache /tmp/nested-profile.bin
```

These checks use binary64 arithmetic for logarithmic quantities, with the
supplied tolerances; the new manuscript smoke check uses exact rational
arithmetic for the algebraic residual identities. The optional
`verify_optimal_certificate.py` requires NumPy.

## Scope

The golden comparison, exact equality set and Fibonacci collars have
self-contained elementary proofs in the paper. Only the sharper decimal
tail bound uses the finite certificate. The scalar inverse-ray theorem
uses that tail bound. Golden convergence for the variable-depth recurrence
and the uniform dispersion hypothesis remain open. No Lean verification
is asserted. This package contains no correspondence or submission receipts.


==> anc/sourcecode/campbell/verification/check_proof.py <==
"""Check all orbit-table identities by exact rational linear elimination.

The two variables are n and s. Each table domain has s >= 3. Feasibility
uses Fourier-Motzkin elimination, including strict inequalities, so these
checks range over entire real polyhedra, not sampled integer parameters.
Parity and the power-of-three scale are explicit mathematical premises.
"""

from fractions import Fraction as Q
from itertools import product
import hashlib
import json
from math import gcd, lcm
from pathlib import Path

from explore import candidate, orbit, orbit_value


def affine(n=0, s=0, c=0):
    return (Q(n), Q(s), Q(c))


N, S, ONE = affine(n=1), affine(s=1), affine(c=1)
ZERO = affine()


def add(a, b):
    return tuple(x + y for x, y in zip(a, b))


def scale(a, q):
    return tuple(x * q for x in a)


def sub(a, b):
    return add(a, scale(b, -1))


def norm(constraints):
    result = {}
    for a, strict in constraints:
        denominator = lcm(*(v.denominator for v in a))
        integers = tuple(int(v * denominator) for v in a)
        divisor = gcd(*integers) or 1
        key = tuple(Q(v // divisor) for v in integers)
        result[key] = result.get(key, False) or strict
    return list(result.items())


def feasible(constraints):
    constraints = norm(constraints)
    for variable in (0, 1):
        positive, negative, independent = [], [], []
        for a, strict in constraints:
            if a[variable] > 0:
                positive.append((a, strict))
            elif a[variable] < 0:
                negative.append((a, strict))
            else:
                independent.append((a, strict))
        for (p, ps), (m, ms) in product(positive, negative):
            independent.append((add(scale(p, 1 / p[variable]),
                                    scale(m, -1 / m[variable])), ps or ms))
        constraints = norm(independent)
    return all(a[2] > 0 if strict else a[2] >= 0
               for a, strict in constraints)


def nonnegative(region, value):
    assert not feasible(region + [(scale(value, -1), True)]), (region, value)


def equal(region, a, b):
    nonnegative(region, sub(a, b))
    nonnegative(region, sub(b, a))


def minimum(a, b):
    return ('min', a, b)


def pieces(expression):
    if expression[0] == 'min':
        _, a, b = expression
        return [(a, [(sub(b, a), False)]),
                (b, [(sub(a, b), False)])]
    return [(expression, [])]


def parity(expression, n_parity):
    # Substitute s=3t with t odd, as s is a power of 3 and s >= 3.
    a, b, c = expression
    coefficients = (a, 3*b, c)
    assert all(v.denominator == 1 for v in coefficients)
    return int(a*n_parity + 3*b + c) % 2


def f_pieces(x, x_parity):
    for t in (scale(S, Q(1, 3)), S, scale(S, 3)):
        if x_parity == 0:
            yield sub(x, t), [(sub(x, scale(t, 2)), False),
                              (sub(scale(t, 4), x), False)]
            yield scale(t, 3), [(sub(x, scale(t, 4)), False),
                               (sub(scale(t, 6), x), False)]
        else:
            yield scale(t, 2), [(sub(x, scale(t, 3)), False),
                               (sub(scale(t, 5), x), False)]
            yield sub(x, scale(t, 3)), [(sub(x, scale(t, 5)), False),
                                       (sub(scale(t, 9), x), False)]


def v(a=0, b=0, c=0):
    return affine(a, Q(b), c)


# Each row lists its closed n interval, followed by x_1,...,x_6.
EVEN = [
    ('E1', v(0, 2), v(0, 3, 1), [
        v(0, 1, 1), v(1, '-2/3', -1),
        minimum(v(1, '-2/3'), v(0, '5/3', 1)), v(1, -1),
        minimum(v(1, '-2/3'), v(0, 2)), v(1, -1)]),
    ('E2', v(0, 3, 1), v(0, '10/3'), [
        v(1, -2), v(0, '7/3'), v(1, '-4/3'), v(1, -1), v(0, 2), v(1, -1)]),
    ('E3', v(0, '10/3'), v(0, 4), [
        v(1, -2), v(1, -1), v(0, 2), v(1, -1), v(0, 2), v(1, -1)]),
    ('E4', v(0, 4), v(0, 5, 1), [
        v(1, -2), v(0, 3), v(1, -2), v(0, 3), v(1, -2), v(0, 3)]),
    ('E5', v(0, 5, 1), v(0, 6), [
        v(0, 3, 1), v(1, -2, -1), v(1, -2), v(0, 3), v(1, -2), v(0, 3)]),
]
ODD = [
    ('O1', v(0, 3), v(0, 4, 1), [
        v(0, 1, 1), v(1, '-2/3', -1), v(0, '5/3', 1), v(1, -1), v(0, 2), v(1, -1)]),
    ('O2', v(0, 4, 1), v(0, '13/3'), [
        v(1, -3), v(0, '10/3'), v(1, '-7/3'), v(1, -1), v(0, 2), v(1, -1)]),
    ('O3', v(0, '13/3'), v(0, 5), [
        v(1, -3), v(1, -1), v(0, 2), v(1, -1), v(0, 2), v(1, -1)]),
    ('O4', v(0, 5), v(0, 6, 1), [
        v(1, -3), v(0, 4), v(1, -3), v(0, 4), v(1, -3), v(0, 4)]),
    ('O5', v(0, 6, 1), v(0, 7), [
        v(0, 3, 1), v(1, -2, -1), v(1, -3), v(0, 4), v(1, -3), v(0, 4)]),
    ('O6', v(0, 7), v(0, 8, 1), [
        v(0, 3, 1), v(1, -2, -1), v(1, -3), v(1, -3), v(1, -3), v(1, -3)]),
    ('O7', v(0, 8, 1), v(0, 9), [
        v(0, 3, 1), v(1, -2, -1), v(0, 5, 1), v(1, -3), v(1, -3), v(1, -3)]),
]


def check_tables():
    count = 0
    scale_region = [(v(0, 1, -3), False)]
    for n_parity, rows, lower, upper in ((0, EVEN, 2, 6), (1, ODD, 3, 9)):
        assert rows[0][1] == v(0, lower)
        assert rows[-1][2] == v(0, upper)
        for left, right in zip(rows, rows[1:]):
            assert left[2] == right[1]
        for name, lo, hi, orbit in rows:
            nonnegative(scale_region, sub(hi, lo))
            region = scale_region + [(sub(N, lo), False), (sub(hi, N), False)]
            values = [v(1, 0, -1)] + orbit
            for j in range(6):
                for (x, xr), (y, yr) in product(pieces(values[j]), pieces(values[j+1])):
                    active = region + xr + yr
                    if not feasible(active):
                        continue
                    p = parity(x, n_parity)
                    assert parity(y, n_parity) == (n_parity + p + 1) % 2
                    # These full intervals are covered by the six F branches.
                    low = scale(S, Q(2, 3)) if p == 0 else S
                    high = scale(S, 18 if p == 0 else 27)
                    nonnegative(active, sub(x, low))
                    nonnegative(active, sub(high, x))
                    nonnegative(active, sub(x, ONE))
                    nonnegative(active, sub(sub(N, ONE), x))
                    for fx, fr in f_pieces(x, p):
                        branch = active + fr
                        if feasible(branch):
                            equal(branch, y, sub(N, fx))
                            count += 1
            equal(region, orbit[3], orbit[5])
            target = orbit[3] if n_parity == 0 else orbit[4]
            for fn, fr in f_pieces(N, n_parity):
                branch = region + fr
                if feasible(branch):
                    equal(branch, target, fn)
            # Check the minimum depth needed to select x4 or x5.
            deep = region + [(v(1, 0, -(9 if n_parity else 10)), False)]
            for fn, fr in f_pieces(v(1, 0, -1), 1-n_parity):
                branch = deep + fr
                if feasible(branch):
                    nonnegative(branch, sub(fn, affine(c=4+n_parity)))
    return count


def check_small():
    b = [0, 1]
    for n in range(2, 9):
        x = n-1
        values = [x]
        for _ in range(max(6, b[n-1])):
            x = n-b[x]
            values.append(x)
        b.append(values[b[n-1]])
        assert values[4] == values[6]
    assert b[1:] == [1, 1, 2, 3, 2, 3, 4, 5]


def check_elimination():
    assert feasible([(N, True), (scale(N, -1), False)]) is False
    assert feasible([(sub(N, S), True), (sub(S, N), True)]) is False
    assert feasible([(N, True), (S, True)]) is True
    assert feasible([(sub(N, S), False), (sub(S, N), False)]) is True
    assert feasible([(sub(N, S), False), (sub(S, N), False),
                     (affine(c=-1), False)]) is False


def check_closure_interface():
    templates = {
        'even_low_linear': (v(1, -1), v(1, '-2/3')),
        'even_low_plateau': (v(1, -1), v(0, 2)),
        'even_high': (v(0, 3), v(1, -2)),
        'odd_low': (v(1, -1), v(0, 2)),
        'odd_middle': (v(0, 4), v(1, -3)),
        'odd_high_fixed': (v(1, -3), v(1, -3)),
    }
    row_groups = {
        'even_low_linear': ['E1-left'],
        'even_low_plateau': ['E1-right', 'E2', 'E3'],
        'even_high': ['E4', 'E5'],
        'odd_low': ['O1', 'O2', 'O3'],
        'odd_middle': ['O4', 'O5'],
        'odd_high_fixed': ['O6', 'O7'],
    }
    endpoint_pairs = set(templates.values())
    assert len(templates) == 6
    assert len(endpoint_pairs) == 5
    assert sum(len(rows) for rows in row_groups.values()) == 13
    assert row_groups['even_low_linear'] == ['E1-left']
    assert row_groups['even_low_plateau'] == ['E1-right', 'E2', 'E3']
    assert row_groups['even_high'] == ['E4', 'E5']
    assert row_groups['odd_low'] == ['O1', 'O2', 'O3']
    assert row_groups['odd_middle'] == ['O4', 'O5']
    assert row_groups['odd_high_fixed'] == ['O6', 'O7']
    return templates, row_groups


def check_five_pattern_interaction():
    limit = 16 * 3 ** 8 + 7
    fibonacci = [0, 1]
    while fibonacci[-1] <= limit:
        fibonacci.append(fibonacci[-1] + fibonacci[-2])

    def indices(value):
        remainder = value
        result = []
        for order in range(len(fibonacci) - 1, 1, -1):
            if fibonacci[order] <= remainder:
                result.append(order)
                remainder -= fibonacci[order]
        assert remainder == 0
        assert all(first - second >= 2 for first, second in zip(result, result[1:]))
        return tuple(result)

    low_values = []
    for bits in product((0, 1), repeat=5):
        if any(first and second for first, second in zip(bits, bits[1:])):
            continue
        low_values.append(sum(fibonacci[order] * bit for order, bit in zip(range(2, 7), bits)))
    assert set(low_values) == set(range(13))
    sequence = [0, 1]
    for index in range(2, limit + 1):
        trajectory, transient, period = orbit(sequence, index)
        sequence.append(orbit_value(trajectory, transient, period, sequence[index - 1]))
    for index in range(2, limit - 1):
        assert sequence[index + 2] - sequence[index] in (0, 2)
    literal_limit = 16 * 3 ** 3 + 7
    literal = [0, 1]
    literal_updates = 0
    for index in range(2, literal_limit + 1):
        point = index - 1
        for iteration in range(literal[index - 1]):
            point = index - literal[point]
            literal_updates += 1
        literal.append(point)
    assert literal == sequence[:literal_limit + 1]
    offsets = (0, 2, 3, 5, 7)
    patterns = ((0, 0, 0), (1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 0, 1))
    rows = []
    literal_endpoints = 0
    for exponent in range(3, 9):
        scale = 3 ** (exponent + 1)
        for multiplier in (10, 14, 16):
            target = multiplier * 3 ** exponent
            high_indices = tuple(order for order in indices(target) if order >= 7)
            context = sum(fibonacci[order] for order in high_indices)
            removed = target - context
            assert 0 <= removed <= 12 and min(high_indices) >= 7
            assert all(indices(context + offset) == high_indices +
                       tuple(order for order in (5, 4, 3) if pattern[order - 3])
                       for pattern, offset in zip(patterns, offsets))
            interval = (3, 4) if multiplier == 10 else (4, 5) if multiplier == 14 else (5, 6)
            assert interval[0] * scale <= context <= context + 7 < interval[1] * scale
            values = []
            root_periods = []
            for offset in offsets:
                index = context + offset
                point = index - 1
                for iteration in range(sequence[index - 1]):
                    point = index - sequence[point]
                    literal_endpoints += 1
                assert point == sequence[index] == candidate(index)
                _, _, period = orbit(sequence, index)
                assert period <= 2
                root_periods.append(period)
                values.append(point)
            interaction = values[4] - values[1] - values[3] + values[0]
            expected = (-2 if multiplier == 10 else 0 if multiplier == 14 else 2) * (-1) ** context
            assert interaction == expected
            rows.append(dict(exponent=exponent, multiplier=multiplier, scale=scale,
                             context=context, removed_low_value=removed, parity=context % 2,
                             values=values, interaction=interaction, root_periods=root_periods))
    assert {row['interaction'] for row in rows} == {-2, 0, 2}
    return dict(maximum_removed_low_value=12, independently_literal_prefix=literal_limit,
                literal_prefix_updates=literal_updates, orbit_prefix_limit=limit,
                prefix_sha256=hashlib.sha256(','.join(map(str, sequence[1:])).encode('ascii')).hexdigest(),
                actual_contexts=len(rows), canonical_words_checked=5 * len(rows),
                same_parity_increment_pairs_checked=limit - 3,
                coefficient_readout_class_count=3,
                literal_selected_endpoint_updates=literal_endpoints, contexts=rows,
                scope='Universal strip/parity interaction laws follow from the proved ternary formula and bounded canonical truncation. The18 contexts are independently generated from the recurrence, with literal endpoints and a literal prefix; they do not supply an infinite premise or claim constant autonomous scale memory.')


if __name__ == '__main__':
    check_elimination()
    check_small()
    count = check_tables()
    templates, row_groups = check_closure_interface()
    print(json.dumps(dict(
        status='passed', table_rows=12, transitions=72,
        feasible_affine_transition_branches=count,
        method='exact rational Fourier-Motzkin elimination over all real s>=3',
        checked=['interval coverage', 'transition identities', 'index bounds',
                 'parity', 'x6=x4', 'formula output', 'minimum depth',
                 'small cases', 'six distinct endpoint templates'],
        closure_interface=dict(
            endpoint_template_count=len(templates),
            distinct_affine_endpoint_map_count=len(set(templates.values())),
            endpoint_templates={
                name: [[str(value) for value in pair] for pair in endpoint]
                for name, endpoint in templates.items()
            },
            row_groups=row_groups,
            phase='parity of n; no independent five-phase selector',
            qualification='The six labels are distinct parity/domain templates; five affine endpoint maps occur because the even- and odd-low plateau labels share the same map on different domains. The explicit formula derives the applicable label from n and its power-of-three scale.'
        ),
        five_pattern_interaction=check_five_pattern_interaction(),
        source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        scope='arithmetic certificate for the written induction, not Lean verification',
    ), indent=2))


==> anc/sourcecode/campbell/verification/explore.py <==
"""Exact experiments for Campbell's variable-depth recurrence.

No candidate formula is used to generate the recursive sequence. A separate
literal implementation checks the orbit-based evaluator on a shorter prefix.
"""

import argparse
from collections import Counter
import hashlib
import json


def candidate(n):
    if n == 1:
        return 1
    s = 1
    if n % 2:
        while 9 * s <= n:
            s *= 3
        return max(2 * s, n - 3 * s)
    while 6 * s <= n:
        s *= 3
    return min(n - s, 3 * s)


def orbit(prefix, n):
    values = []
    seen = {}
    x = n - 1
    while x not in seen:
        assert 1 <= x < n
        seen[x] = len(values)
        values.append(x)
        x = n - prefix[x]
    mu = seen[x]
    return values, mu, len(values) - mu


def orbit_value(values, mu, period, depth):
    if depth < len(values):
        return values[depth]
    return values[mu + (depth - mu) % period]


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--limit', type=int, default=1_000_000)
    parser.add_argument('--literal-limit', type=int, default=5_000)
    args = parser.parse_args()
    assert 19 <= args.literal_limit <= args.limit
    b = [0, 1]
    cycles = Counter()
    max_mu = 0
    max_distinct = 0
    formula_failures = []
    orbit_failures = []
    witnesses = {}
    for n in range(2, args.limit + 1):
        values, mu, period = orbit(b, n)
        depth = b[n - 1]
        result = orbit_value(values, mu, period, depth)
        assert 1 <= result < n
        b.append(result)
        cycles[period] += 1
        max_mu = max(max_mu, mu)
        max_distinct = max(max_distinct, len(values))
        if result != candidate(n):
            formula_failures.append(n)
        if mu > 4 or period > 2:
            orbit_failures.append(n)
        if n in (4, 11, 24, 29, 30, 36, 47, 54, 81):
            witnesses[str(n)] = dict(depth=depth, values=values, mu=mu,
                                     period=period, result=result)

    literal = [0, 1]
    literal_updates = 0
    for n in range(2, args.literal_limit + 1):
        x = n - 1
        for _ in range(literal[n - 1]):
            assert 1 <= x < n
            x = n - literal[x]
            literal_updates += 1
        literal.append(x)
    assert literal == b[:args.literal_limit + 1]
    assert b[1:20] == [1, 1, 2, 3, 2, 3, 4, 5, 6, 7, 6, 9, 6, 9, 6, 9, 8, 9, 10]
    assert not formula_failures
    assert not orbit_failures
    digest = hashlib.sha256(','.join(map(str, b[1:])).encode('ascii')).hexdigest()
    print(json.dumps(dict(
        definition='b(1)=1; b(n)=T_n^b(n-1)(n-1); T_n(x)=n-b(x)',
        limit=args.limit,
        literal_limit=args.literal_limit,
        literal_updates=literal_updates,
        literal_agrees=True,
        candidate_mismatches=formula_failures,
        orbit_bound_failures=orbit_failures,
        cycle_histogram=dict(sorted(cycles.items())),
        max_preperiod=max_mu,
        max_distinct_orbit_values=max_distinct,
        first_80=b[1:81],
        comma_separated_sequence_sha256=digest,
        witnesses=witnesses,
        status='finite exact computation, not a universal proof or Lean verification',
    ), indent=2))


if __name__ == '__main__':
    main()


==> anc/sourcecode/cloitre-conway/certificate-F45/README.txt <==
Meta Conway sequence, tail certificate on [F_43, F_45)
======================================================

cmax.c        Computes C(n) for n <= N with only the array C in memory (uint32),
              detecting the cycle of each inner orbit with a small hash table.
              It prints the exact maximum of C(n)/n on every complete Fibonacci
              block, checks a prefix against an earlier dump, and can write C[0..N]
              as little-endian uint32.
                  gcc -O2 cmax.c -o cmax -lm
                  ./cmax 1134903170 C28.bin 268435456 C45.bin
              N = F_45 = 1134903170 needs about 4.6 GB of memory and takes under
              an hour. Use - in place of C28.bin or C45.bin to skip the prefix check
              or the dump.

verify45.py   Separate check of the certificate from the dump (NumPy).
                  python3 verify45.py C45.bin 43 561724478 367631381

cmax45.out    Output of the run. The first 2^28 + 1 values agree with the earlier
              computation through 2^28.

Result

  561724478 C(n) <= 367631381 n   for F_43 <= n < F_45,

with equality only at n = 561724478. By the maximum principle the inequality
holds for every n >= F_43, so

  lim sup C(n)/n <= 367631381/561724478 < 0.65446923.

Delivery update, 9 November 2026

The independent evaluator verify_brent.cpp regenerates the complete prefix
without a supplied array. See ../../README.md for its commands and
independent.json for the checked result. The original cmax45.out is omitted
from the delivery ZIP as regenerable formatted output; its unchanged public
copy is named cmax45.txt in the versioned certificate directory.


==> anc/sourcecode/cloitre-conway/certificate-F45/cmax.c <==
/* Meta Conway C(n) up to N with C only in memory (uint32), cycle detection by a small hash table.
 * Exact maximum of C(n)/n on every Fibonacci block [F_k, F_{k+1}), prefix check against an earlier dump,
 * optional dump of C as little-endian uint32 C[0..N].
 * usage: cmax N prefix_C.bin prefix_len out_C.bin|-  */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>
#include <math.h>
#include <time.h>

#define HB 16
#define HS (1u << HB)
static uint32_t hkey[HS], hidx[HS], hstamp[HS], orb[HS];

int main(int argc, char **argv) {
    long N = atol(argv[1]);
    uint32_t *a = malloc((size_t)(N + 1) * sizeof(uint32_t));
    if (!a) { fprintf(stderr, "malloc failed\n"); return 1; }
    long F[100]; F[0] = 0; F[1] = 1;
    for (int j = 2; j <= 92; j++) F[j] = F[j - 1] + F[j - 2];
    int K = 1; while (F[K + 1] <= N) K++;
    /* block maxima: bn/bd, indexed by k with F_k <= n < F_{k+1} */
    uint64_t bnum[100] = {0}, bden[100] = {0};
    a[0] = 0; a[1] = a[2] = 1;
    int k = 3; while (F[k + 1] <= 3) k++;
    long maxlen = 0, maxper = 0;
    time_t t0 = time(NULL);
    for (long n = 3; n <= N; n++) {
        uint32_t h = a[n - 1], x = (uint32_t)(n - 1), i = 0, g = 0;
        for (;;) {
            uint32_t s = (x * 2654435761u) >> (32 - HB);
            int found = 0;
            while (hstamp[s] == (uint32_t)n) {
                if (hkey[s] == x) { found = 1; break; }
                s = (s + 1) & (HS - 1);
            }
            if (found) {
                uint32_t mu = hidx[s], L = i - mu;
                g = orb[mu + (h - mu) % L];
                if (L > maxper) maxper = L;
                break;
            }
            if (i == h) { g = x; break; }
            if (i + 1 >= HS / 2) { fprintf(stderr, "orbit too long at n=%ld\n", n); return 1; }
            hstamp[s] = (uint32_t)n; hkey[s] = x; hidx[s] = i; orb[i] = x; i++;
            x = (uint32_t)(n - a[x]);
        }
        if (i > maxlen) maxlen = i;
        a[n] = a[g] + a[n - g];
        while (F[k + 1] <= n) k++;
        if (bden[k] == 0 || (unsigned __int128)a[n] * bden[k] > (unsigned __int128)bnum[k] * (uint64_t)n) { bnum[k] = a[n]; bden[k] = n; }
        if ((n & ((1L << 26) - 1)) == 0) { fprintf(stderr, "n = 2^%d reached after %ld s (max orbit %ld, max period %ld)\n", (int)log2((double)n), (long)(time(NULL) - t0), maxlen, maxper); }
    }
    fprintf(stderr, "done after %ld s, max orbit length %ld, max period %ld\n", (long)(time(NULL) - t0), maxlen, maxper);
    /* prefix check */
    long P = atol(argv[3]);
    FILE *f = fopen(argv[2], "rb");
    if (f) {
        long bad = 0; uint32_t buf[1 << 16]; long pos = 0;
        while (pos <= P) {
            size_t want = (P + 1 - pos) < (1 << 16) ? (size_t)(P + 1 - pos) : (1 << 16);
            size_t got = fread(buf, 4, want, f); if (got == 0) break;
            for (size_t j = 0; j < got; j++) if (buf[j] != a[pos + j]) bad++;
            pos += got;
        }
        fclose(f);
        printf("prefix check against %s on 0..%ld: %ld mismatches (%ld values read)\n", argv[2], P, bad, pos);
    }
    const double al = (sqrt(5.0) - 1) / 2;
    printf(" k   block max C(n)/n - alpha      at n           C(n)\n");
    for (int j = 20; j < K; j++) if (bden[j] && F[j + 1] - 1 <= N)
        printf("%2d   %.12f            %11lu   %11lu\n", j, (double)bnum[j] / bden[j] - al, (unsigned long)bden[j], (unsigned long)bnum[j]);
    /* certificates over two consecutive complete blocks [F_j, F_{j+2}) */
    for (int j = 38; j + 2 <= K && F[j + 2] - 1 <= N; j++) {
        int w = ((unsigned __int128)bnum[j] * bden[j + 1] >= (unsigned __int128)bnum[j + 1] * bden[j]) ? j : j + 1;
        uint64_t p = bnum[w], q = bden[w], r = p, s2 = q; while (s2) { uint64_t t = r % s2; r = s2; s2 = t; }
        printf("certificate on [F_%d, F_%d): max at n* = %lu, C(n*) = %lu, ratio = %.12f, reduced %lu/%lu\n",
               j, j + 2, (unsigned long)q, (unsigned long)p, (double)p / q, (unsigned long)(p / r), (unsigned long)(q / r));
    }
    if (strcmp(argv[4], "-") != 0) {
        FILE *o = fopen(argv[4], "wb");
        if (!o || fwrite(a, 4, (size_t)(N + 1), o) != (size_t)(N + 1)) { fprintf(stderr, "write failed\n"); return 1; }
        fclose(o); fprintf(stderr, "wrote %s\n", argv[4]);
    }
    return 0;
}


==> anc/sourcecode/cloitre-conway/certificate-F45/independent.json <==
{
  "status": "passed",
  "method": "Independent regeneration from initial values using Brent cycle detection; no supplied sequence array is read.",
  "source_sha256": "3e8a5aa7b109678fec24359b77fad1a806b4656cdcfe293d443de8a20e9120e2",
  "command": "c++ -O3 -std=c++17 -Wall -Wextra -Werror verify_brent.cpp -o /tmp/conway-brent\n/tmp/conway-brent 1134903170",
  "compiler": "Apple clang version 21.0.0 (clang-2100.0.123.102)",
  "platform": "macOS-26.5.1-arm64-arm-64bit-Mach-O",
  "integer_arithmetic": "uint64 cross products; all operands below F45, so products fit",
  "author_block_maxima_matched": 25,
  "result": {
    "method": "independent Brent evaluation",
    "limit": 1134903170,
    "literal_check_through": 4096,
    "certificate_lo": 433494437,
    "certificate_hi_exclusive": 1134903170,
    "certificate_indices": 701408733,
    "violations": 0,
    "equalities": 1,
    "maximum_index": 561724478,
    "maximum_value": 367631381,
    "fnv1a64_le_u32": "d3005fb330d2ae0c",
    "blocks": [
      {
        "k": 20,
        "n": 8722,
        "C": 5830
      },
      {
        "k": 21,
        "n": 14370,
        "C": 9591
      },
      {
        "k": 22,
        "n": 22877,
        "C": 15225
      },
      {
        "k": 23,
        "n": 36074,
        "C": 23964
      },
      {
        "k": 24,
        "n": 58812,
        "C": 39071
      },
      {
        "k": 25,
        "n": 96723,
        "C": 64136
      },
      {
        "k": 26,
        "n": 155677,
        "C": 103088
      },
      {
        "k": 27,
        "n": 245276,
        "C": 162260
      },
      {
        "k": 28,
        "n": 403770,
        "C": 267000
      },
      {
        "k": 29,
        "n": 670341,
        "C": 442578
      },
      {
        "k": 30,
        "n": 1055020,
        "C": 695984
      },
      {
        "k": 31,
        "n": 1694022,
        "C": 1117297
      },
      {
        "k": 32,
        "n": 2801210,
        "C": 1846039
      },
      {
        "k": 33,
        "n": 4419417,
        "C": 2908674
      },
      {
        "k": 34,
        "n": 7126612,
        "C": 4689602
      },
      {
        "k": 35,
        "n": 11713440,
        "C": 7705122
      },
      {
        "k": 36,
        "n": 19405935,
        "C": 12748394
      },
      {
        "k": 37,
        "n": 29831783,
        "C": 19587370
      },
      {
        "k": 38,
        "n": 49007443,
        "C": 32178184
      },
      {
        "k": 39,
        "n": 81148677,
        "C": 53242623
      },
      {
        "k": 40,
        "n": 128407654,
        "C": 84170200
      },
      {
        "k": 41,
        "n": 206557989,
        "C": 135380451
      },
      {
        "k": 42,
        "n": 339519790,
        "C": 222459489
      },
      {
        "k": 43,
        "n": 561724478,
        "C": 367631381
      },
      {
        "k": 44,
        "n": 866817454,
        "C": 567142911
      }
    ],
    "shells": [
      {
        "m": 3,
        "n": 10,
        "e_minus": 2,
        "g": 7,
        "Tg": 5
      },
      {
        "m": 4,
        "n": 26,
        "e_minus": 3,
        "g": 17,
        "Tg": 14
      },
      {
        "m": 5,
        "n": 41,
        "e_minus": 5,
        "g": 27,
        "Tg": 22
      },
      {
        "m": 6,
        "n": 71,
        "e_minus": 7,
        "g": 46,
        "Tg": 39
      },
      {
        "m": 7,
        "n": 251,
        "e_minus": 16,
        "g": 161,
        "Tg": 145
      },
      {
        "m": 8,
        "n": 257,
        "e_minus": 15,
        "g": 164,
        "Tg": 149
      },
      {
        "m": 9,
        "n": 651,
        "e_minus": 32,
        "g": 414,
        "Tg": 382
      },
      {
        "m": 10,
        "n": 1091,
        "e_minus": 44,
        "g": 686,
        "Tg": 642
      },
      {
        "m": 11,
        "n": 2756,
        "e_minus": 95,
        "g": 1732,
        "Tg": 1637
      },
      {
        "m": 12,
        "n": 4535,
        "e_minus": 144,
        "g": 2838,
        "Tg": 2694
      },
      {
        "m": 13,
        "n": 11578,
        "e_minus": 233,
        "g": 7202,
        "Tg": 6969
      },
      {
        "m": 14,
        "n": 18399,
        "e_minus": 385,
        "g": 11487,
        "Tg": 11102
      },
      {
        "m": 15,
        "n": 48689,
        "e_minus": 800,
        "g": 30235,
        "Tg": 29435
      },
      {
        "m": 16,
        "n": 79704,
        "e_minus": 1026,
        "g": 49261,
        "Tg": 48235
      },
      {
        "m": 17,
        "n": 199800,
        "e_minus": 1952,
        "g": 124076,
        "Tg": 122124
      },
      {
        "m": 18,
        "n": 323685,
        "e_minus": 2447,
        "g": 200604,
        "Tg": 198157
      },
      {
        "m": 19,
        "n": 524524,
        "e_minus": 3376,
        "g": 324697,
        "Tg": 321321
      },
      {
        "m": 20,
        "n": 1362668,
        "e_minus": 7707,
        "g": 844156,
        "Tg": 836449
      },
      {
        "m": 21,
        "n": 3545040,
        "e_minus": 20126,
        "g": 2198603,
        "Tg": 2178477
      },
      {
        "m": 22,
        "n": 5732948,
        "e_minus": 29753,
        "g": 3554485,
        "Tg": 3524732
      },
      {
        "m": 23,
        "n": 9274448,
        "e_minus": 45807,
        "g": 5749282,
        "Tg": 5703475
      },
      {
        "m": 24,
        "n": 24268116,
        "e_minus": 108803,
        "g": 15039903,
        "Tg": 14931100
      },
      {
        "m": 25,
        "n": 39258291,
        "e_minus": 168674,
        "g": 24327215,
        "Tg": 24158541
      },
      {
        "m": 26,
        "n": 102750290,
        "e_minus": 412217,
        "g": 63660162,
        "Tg": 63247945
      },
      {
        "m": 27,
        "n": 166238801,
        "e_minus": 653668,
        "g": 102990319,
        "Tg": 102336651
      }
    ]
  }
}


==> anc/sourcecode/cloitre-conway/certificate-F45/verify45.py <==
# Independent check of the certificate p*C(n) <= q*n on [F_j, F_{j+2}) from a raw uint32 dump of C.
import sys, numpy as np
path, j, ns, cs = sys.argv[1], int(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4])
C = np.memmap(path, dtype='<u4', mode='r')
F = [0, 1]
while len(F) < 60: F.append(F[-1] + F[-2])
lo, hi = F[j], F[j + 2]
assert len(C) > hi - 1, "dump too short"
assert int(C[ns]) == cs, "witness value differs"
viol = eq = 0
for start in range(lo, hi, 20_000_000):
    end = min(hi, start + 20_000_000)
    c = np.asarray(C[start:end], dtype=np.int64)
    n = np.arange(start, end, dtype=np.int64)
    lhs, rhs = c * ns, n * cs
    viol += int(np.count_nonzero(lhs > rhs)); eq += int(np.count_nonzero(lhs == rhs))
print(f"[F_{j}, F_{j+2}) = [{lo}, {hi}): {hi - lo} indices, violations {viol}, equalities {eq}, witness C({ns}) = {cs}")
from fractions import Fraction
r = Fraction(cs, ns); print("ratio", r, float(r), "minus alpha", float(r) - (5 ** 0.5 - 1) / 2)


==> anc/sourcecode/cloitre-conway/certificate-F45/verify_brent.cpp <==
// Independent full evaluation using Brent cycle detection and the prescribed depth.
// This is adapted from the previously checked canonical_erosion evaluator.
#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <vector>
int main(int argc,char**argv) {
 uint32_t limit=argc>1?std::stoul(argv[1]):1134903170;
 if(limit<4096||limit>1134903170) throw std::runtime_error("bad limit");
 const uint32_t lo=433494437, hi=1134903170;
 std::vector<uint32_t> values(size_t(limit)+1),selected(4097);
 std::vector<uint32_t> F{0,1};while(F.back()<=limit)F.push_back(F.back()+F[F.size()-2]);
 uint32_t bnum[60]{},bden[60]{},snum[32]{},sden[32]{},sg[32]{},st[32]{};
 uint32_t maximum_index=0,maximum_value=0;
 uint64_t certificate_indices=0,certificate_failures=0,certificate_equalities=0;
 values[1]=values[2]=1;
 auto started=std::chrono::steady_clock::now();
    for (uint32_t index = 3; index <= limit; ++index) {
        const uint32_t depth = values[index - 1];
        auto next_point = [&](uint32_t point) {
            if (point == 0 || point >= index || values[point] == 0 || values[point] >= index) throw std::runtime_error("Illegal recurrence argument");
            return index - values[point];
        };
        uint32_t tortoise = index - 1;
        uint32_t hare = next_point(tortoise);
        uint32_t power = 1, period = 1, steps = 1;
        while (hare != tortoise && steps < depth) {
            if (power == period) {
                tortoise = hare;
                power *= 2;
                period = 0;
            }
            hare = next_point(hare);
            ++period;
            ++steps;
        }
        if (hare == tortoise) {
            const uint32_t remaining = (depth - steps) % period;
            for (uint32_t extra = 0; extra < remaining; ++extra) hare = next_point(hare);
        }
        if (index <= 4096) selected[index] = hare;
        values[index] = values[hare] + values[index - hare];
        if (index >= lo && index < hi) {
            ++certificate_indices;
            if (uint64_t(561724478) * values[index] > uint64_t(367631381) * index) ++certificate_failures;
            if (uint64_t(561724478) * values[index] == uint64_t(367631381) * index) ++certificate_equalities;
            if (maximum_index == 0 || uint64_t(values[index]) * maximum_index > uint64_t(maximum_value) * index) {
                maximum_index = index; maximum_value = values[index];
            }
        }
        unsigned block = 0;
        while (F[block + 1] <= index) ++block;
        if (bden[block] == 0 || uint64_t(values[index])*bden[block] > uint64_t(bnum[block])*index) {
            bden[block]=index; bnum[block]=values[index];
        }
        if (index < (1u<<28)) {
            uint32_t successor=next_point(hare), negative=hare>successor?hare-successor:0;
            unsigned shell=31-__builtin_clz(index);
            if (sden[shell]==0 || uint64_t(negative)*sden[shell]>uint64_t(snum[shell])*index) {
                sden[shell]=index; snum[shell]=negative; sg[shell]=hare; st[shell]=successor;
            }
        }
        if ((index & ((1u<<24)-1))==0) {
            std::cerr << "computed " << index << " / " << limit << " in "
                      << std::chrono::duration<double>(std::chrono::steady_clock::now()-started).count() << " s\n";
        }
    }
    std::vector<uint32_t> literal(4097);
    literal[1]=literal[2]=1;
    for(uint32_t n=3;n<=4096;++n){
        uint32_t x=n-1;
        for(uint32_t j=0;j<literal[n-1];++j)x=n-literal[x];
        literal[n]=literal[x]+literal[n-x];
        if(literal[n]!=values[n]||x!=selected[n])throw std::runtime_error("literal disagreement");
    }
    uint64_t hash=14695981039346656037ull;
    for(uint32_t v:values)for(unsigned j=0;j<4;++j){hash^=(v>>(8*j))&255;hash*=1099511628211ull;}
    std::cout << "{\"method\":\"independent Brent evaluation\",\"limit\":" << limit
              << ",\"literal_check_through\":4096,\"certificate_lo\":" << lo
              << ",\"certificate_hi_exclusive\":" << hi << ",\"certificate_indices\":" << certificate_indices
              << ",\"violations\":" << certificate_failures << ",\"equalities\":" << certificate_equalities
              << ",\"maximum_index\":" << maximum_index << ",\"maximum_value\":" << maximum_value
              << ",\"fnv1a64_le_u32\":\"" << std::hex << hash << std::dec << "\",\"blocks\":[";
    bool first=true;
    for(unsigned k=20;k+1<F.size()&&F[k+1]-1<=limit;++k){
        if(!first)std::cout<<",";first=false;
        std::cout<<"{\"k\":"<<k<<",\"n\":"<<bden[k]<<",\"C\":"<<bnum[k]<<"}";
    }
    std::cout<<"],\"shells\":[";first=true;
    for(unsigned k=3;k<28;++k)if(sden[k]&&((1u<<(k+1))-1)<=limit){
        if(!first)std::cout<<",";first=false;
        std::cout<<"{\"m\":"<<k<<",\"n\":"<<sden[k]<<",\"e_minus\":"<<snum[k]<<",\"g\":"<<sg[k]<<",\"Tg\":"<<st[k]<<"}";
    }
    std::cout<<"]}\n";
    if(argc>2){std::ofstream out(argv[2],std::ios::binary);out.write(reinterpret_cast<char*>(values.data()),values.size()*sizeof(uint32_t));if(!out)throw std::runtime_error("dump failed");}
    return certificate_failures?1:0;
}


==> anc/sourcecode/cloitre-conway/cloitre-20261020/README.txt <==
Meta Conway sequence, numerical checks through 2^28
====================================================

Short C programs behind the figures quoted in the accompanying e-mail.
Compile each one with  gcc -O2 prog.c -o prog -lm

dump.c        dump N C.bin G.bin
              Computes C(n) and the selected point g(n) for n <= N and writes
              them as little-endian int32 arrays indexed 0..N.
              N = 268435456 = 2^28 needs about 4 GiB of memory and a few minutes.
              The 2^24 prefix reproduces 45807/9274448 of Remark 14.

shellmax.c    shellmax N C.bin G.bin
              Dyadic-shell maxima of e_-(n)/n with e(n) = n - g(n) - C(g(n)).

blockstats.c  blockstats N C.bin G.bin
              For each Fibonacci block [F_k, F_{k+1}), the maximum of C(n)/n - alpha
              and its phase, the right collar width, the cap-contact set
              Z_k = {0 <= t <= F_{k-2} : C(F_k + t) = F_{k-1} + t}, its size and its
              largest phase B_k(0). It also prints the cycles at the shell maxima.

frontier.c    frontier N C.bin G.bin
              For t* = max Z_k, the selected split s(t*), the period of the cycle,
              and the ratio t*_k / (t*_{k-1} + t*_{k-2}).

jkc.c         jkc N C.bin G.bin
              Exact values of J_k(c), the largest phase t/F_{k-1} with
              e(F_k + t) <= -c t, for c = 0.02, 0.05, 0.10.

bala.c        bala M
              Compares Peter Bala's A356988, a(n) = n - a(a(n - a(a(a(n-1))))),
              with the Fibonacci cap U(n) = min(n - F_{j-2}, F_j) on [F_j, F_{j+1}),
              for 2 <= n <= M.

The data files for N = 2^28 are 1 GiB each. The Fibonacci indexing is
F_0 = 0, F_1 = 1, as in the draft.


==> anc/sourcecode/cloitre-conway/cloitre-20261020/bala.c <==
/* Compare Peter Bala's A356988, a(n) = n - a(a(n - a(a(a(n-1))))), a(1) = 1,
 * with the Fibonacci cap U(n) = min(n - F_{j-2}, F_j) for F_j <= n < F_{j+1}, j >= 3,
 * and print q(n), q(g(n)) for the dyadic-shell maxima of e_-(n)/n. usage: bala M */
#include <stdio.h>
#include <stdlib.h>
int main(int argc, char **argv) {
    long M = atol(argv[1]);
    long *a = malloc((M + 1) * sizeof(long));
    a[1] = 1;
    long F[100]; F[0] = 0; F[1] = 1; for (int i = 2; i < 92; i++) F[i] = F[i - 1] + F[i - 2];
    long bad = 0, first = 0;
    for (long n = 2; n <= M; n++) {
        long x = a[a[a[n - 1]]];
        a[n] = n - a[a[n - x]];
        int j = 3; while (F[j + 1] <= n) j++;
        long U = n - F[j - 2] < F[j] ? n - F[j - 2] : F[j];
        if (a[n] != U) { bad++; if (!first) first = n; }
    }
    printf("A356988 vs U on 2..%ld: %ld mismatches (first %ld)\n", M, bad, first);
    long ns[] = {1362668, 3545040, 5732948, 9274448, 24268116, 39258291, 102750290, 166238801};
    long gs[] = {844156, 2198603, 3554485, 5749282, 15039903, 24327215, 63660162, 102990319};
    for (int i = 0; i < 8; i++) {
        int j = 2; while (F[j + 1] <= ns[i]) j++;
        int jg = 2; while (F[jg + 1] <= gs[i]) jg++;
        printf("n=%ld = F_%d + %ld  q(n)=%.5f   g=F_%d + %ld  q(g)=%.5f\n", ns[i], j, ns[i] - F[j],
               (double)(ns[i] - F[j]) / F[j - 1], jg, gs[i] - F[jg], (double)(gs[i] - F[jg]) / F[jg - 1]);
    }
    return 0;
}


==> anc/sourcecode/cloitre-conway/cloitre-20261020/blockstats.c <==
/* Per Fibonacci block [F_k, F_{k+1}): d_max = max C(n)/n - alpha (argmax phase), right collar width T_k,
 * cap contacts on the arch: Z_k = {0 <= t <= F_{k-2} : E_k(t) = 0}, its size and largest phase B_k(0),
 * and the cycle structure (period) of T_n at the dyadic-shell maxima of e_-(n)/n.
 * usage: blockstats N C.bin G.bin */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <math.h>
static int32_t *a, *gs;
int main(int argc, char **argv) {
    long N = atol(argv[1]);
    a = malloc((N + 1) * 4); gs = malloc((N + 1) * 4);
    FILE *f = fopen(argv[2], "rb"); if (fread(a, 4, N + 1, f) != (size_t)(N + 1)) return 1; fclose(f);
    f = fopen(argv[3], "rb"); if (fread(gs, 4, N + 1, f) != (size_t)(N + 1)) return 1; fclose(f);
    long F[100]; F[0] = 0; F[1] = 1; int K = 1;
    while (F[K] + F[K - 1] <= N) { F[K + 1] = F[K] + F[K - 1]; K++; }
    const double al = (sqrt(5.0) - 1) / 2;
    printf(" k   d_max       q(argmax)  d_max*sqrt(k)  collar T_k  |Z_k|      B_k(0)    t_max(Z_k)\n");
    double sx = 0, sy = 0, sxx = 0, sxy = 0; int np = 0;
    for (int k = 10; k + 1 <= K; k++) {
        double dm = -1; long nm = 0;
        for (long n = F[k]; n < F[k + 1]; n++) { double d = (double)a[n] / n - al; if (d > dm) { dm = d; nm = n; } }
        long T = -1; while (T + 1 <= F[k - 2] && F[k - 1] + (T + 1) - a[F[k] + T + 1] == 0) T++;
        long cnt = 0, tmax = 0;
        for (long t = 0; t <= F[k - 2]; t++) if (F[k - 1] + t - a[F[k] + t] == 0) { cnt++; tmax = t; }
        printf("%2d  %.6f   %.4f     %.4f        %8ld   %9ld   %.5f   %ld\n", k, dm, (double)(nm - F[k]) / F[k - 1],
               dm * sqrt((double)k), T, cnt, (double)tmax / F[k - 1], tmax);
        if (k >= 25) { double x = log((double)k), y = log(dm); sx += x; sy += y; sxx += x * x; sxy += x * y; np++; }
    }
    double beta = -(np * sxy - sx * sy) / (np * sxx - sx * sx);
    printf("least-squares fit d_max ~ c k^(-beta) on 25 <= k <= %d: beta = %.3f\n", K - 1, beta);
    long ns[] = {3545040, 5732948, 9274448, 24268116, 39258291, 102750290, 166238801};
    for (int i = 0; i < 7; i++) {
        if (ns[i] > N) continue;
        long n = ns[i], g = gs[n], y = g, p = 0;
        do { y = n - a[y]; p++; } while (y != g && p < 100000);
        int k = 2; while (F[k + 1] <= n) k++;
        long t = n - F[k], s = g - F[k - 1], u = (n - a[g]) - F[k - 1];
        printf("n=%ld: period %ld, t=%ld, s=%ld, T_n(g) offset %ld, E_{k-1}(s)=%ld, E_{k-1}(T_n g)=%ld, E_k(t)=%ld, E_{k-2}(t-s)=%ld\n",
               n, p, t, s, u, F[k - 2] + s - (long)a[g], F[k - 2] + u - (long)a[F[k - 1] + u],
               F[k - 1] + t - (long)a[n], F[k - 3] + (t - s) - (long)a[F[k - 2] + t - s]);
    }
    return 0;
}


==> anc/sourcecode/cloitre-conway/cloitre-20261020/dump.c <==
/* Compute Meta Conway C(n) and the selected point g(n) for n <= N and dump them as int32 binaries (indices 0..N).
 * usage: dump N C.bin G.bin   (N = 2^28 = 268435456 needs about 4 GiB) */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>

int main(int argc, char **argv) {
    long N = argc > 1 ? atol(argv[1]) : (1L << 24);
    int32_t *a = calloc(N + 1, sizeof(int32_t));
    int32_t *st = calloc(N + 1, sizeof(int32_t));
    int32_t *ps = calloc(N + 1, sizeof(int32_t));
    int32_t *gs = calloc(N + 1, sizeof(int32_t));
    int32_t *orb = malloc((1L << 22) * sizeof(int32_t));
    a[1] = a[2] = 1;
    for (long n = 3; n <= N; n++) {
        long k = a[n - 1], x = n - 1, i = 0;
        while (k && st[x] != n) {
            if (i + 1 >= (1L << 22)) { fprintf(stderr, "orbit buffer overflow at n = %ld\n", n); return 1; }
            st[x] = n; i++; ps[x] = i; orb[i] = x; x = n - a[x]; k--;
        }
        if (k) { long mu = ps[x], L = i - mu + 1; x = orb[mu + k % L]; }
        gs[n] = x;
        a[n] = a[x] + a[n - x];
    }
    FILE *f = fopen(argv[2], "wb"); fwrite(a, sizeof(int32_t), N + 1, f); fclose(f);
    f = fopen(argv[3], "wb"); fwrite(gs, sizeof(int32_t), N + 1, f); fclose(f);
    return 0;
}


==> anc/sourcecode/cloitre-conway/cloitre-20261020/frontier.c <==
/* Frontier of the cap-contact sets Z_k = {0 <= t <= F_{k-2} : E_k(t) = 0}: for t* = max Z_k, the split s = s(t*),
 * ranks of s in Z_{k-1} and t*-s in Z_{k-2} (from the top), efficiency t*_k / (t*_{k-1} + t*_{k-2}), period at t*.
 * usage: frontier N C.bin G.bin */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
static int32_t *a, *gs;
static long F[100];
static inline long E(int k, long t) { return F[k - 1] + t - (long)a[F[k] + t]; }
int main(int argc, char **argv) {
    long N = atol(argv[1]);
    a = malloc((N + 1) * 4); gs = malloc((N + 1) * 4);
    FILE *f = fopen(argv[2], "rb"); if (fread(a, 4, N + 1, f) != (size_t)(N + 1)) return 1; fclose(f);
    f = fopen(argv[3], "rb"); if (fread(gs, 4, N + 1, f) != (size_t)(N + 1)) return 1; fclose(f);
    int K = 1; F[0] = 0; F[1] = 1;
    while (F[K] + F[K - 1] <= N) { F[K + 1] = F[K] + F[K - 1]; K++; }
    long tst[100] = {0};
    for (int k = 8; k + 1 <= K; k++) { long m = 0; for (long t = 0; t <= F[k - 2]; t++) if (E(k, t) == 0) m = t; tst[k] = m; }
    printf(" k   t*_k      s(t*)     t*-s     s/t*_{k-1}  (t*-s)/t*_{k-2}  eff_k   period  #Z_{k-1} above s  #Z_{k-2} above t*-s\n");
    for (int k = 26; k + 1 <= K; k++) {
        long t = tst[k], n = F[k] + t, g = gs[n], s = g - F[k - 1], r = t - s, y = g, p = 0;
        do { y = n - a[y]; p++; } while (y != g && p < 1000000);
        long ab1 = 0, ab2 = 0;
        for (long u = s + 1; u <= F[k - 3]; u++) if (E(k - 1, u) == 0) ab1++;
        for (long u = r + 1; u <= F[k - 4]; u++) if (E(k - 2, u) == 0) ab2++;
        printf("%2d  %8ld  %8ld  %8ld   %.4f      %.4f          %.4f  %4ld    %8ld        %8ld\n", k, t, s, r,
               (double)s / tst[k - 1], (double)r / tst[k - 2], (double)t / (tst[k - 1] + tst[k - 2]), p, ab1, ab2);
    }
    return 0;
}


==> anc/sourcecode/cloitre-conway/cloitre-20261020/jkc.c <==
/* usage: jkc N C.bin G.bin
 * Exact J_k(c) = max{ t/F_{k-1} : 1 <= t <= F_{k-1}, e(F_k+t) <= -c t }, c = 1/d, condition d*e <= -t */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
int main(int argc,char**argv){ long N=atol(argv[1]); int32_t*a=malloc((N+1)*4),*gs=malloc((N+1)*4);
 FILE*f=fopen(argv[2],"rb"); if(fread(a,4,N+1,f)!=(size_t)(N+1))return 1; fclose(f);
 f=fopen(argv[3],"rb"); if(fread(gs,4,N+1,f)!=(size_t)(N+1))return 1; fclose(f);
 long F[100];F[0]=0;F[1]=1;int K=1; while(F[K]+F[K-1]<=N){F[K+1]=F[K]+F[K-1];K++;}
 long ds[3]={50,20,10};
 printf("  k    J_k(0.02)   J_k(0.05)   J_k(0.10)\n");
 for(int k=30;k<=41&&k+1<=K;k++){ printf("  %d",k);
   for(int i=0;i<3;i++){ long best=0; for(long t=1;t<=F[k-1];t++){ long n=F[k]+t,g=gs[n]; long e=n-g-a[g]; if(ds[i]*e<=-t) best=t; }
     printf("   %.5f  ",(double)best/F[k-1]); }
   printf("\n"); }
 return 0; }


==> anc/sourcecode/cloitre-conway/cloitre-20261020/left_plateau_certificate_20261020.py <==
#!/usr/bin/env python3
"""Literal finite certificate for the left Fibonacci plateau theorem."""
import json


def literal_sequence(last):
    c = [0, 1, 1]
    for n in range(3, last + 1):
        y = n - 1
        for _ in range(c[n - 1]):
            assert 1 <= y < n
            y = n - c[y]
        c.append(c[y] + c[n - y])
    return c


def main():
    c = literal_sequence(55)
    f = [0, 1]
    for _ in range(2, 11):
        f.append(f[-1] + f[-2])
    checked = 0
    for k in (8, 9, 10):
        w = (2 * k - 9) // 3
        defects = [f[k - 1] - c[f[k] - u]
                   for u in range(f[k - 2] + 1)]
        for u, defect in enumerate(defects):
            if u <= w:
                assert defect == 0
            elif u == w + 1:
                assert defect == 1
            else:
                assert 1 <= defect <= u - w - 1
            checked += 1
        print(json.dumps({"k": k, "F_k": f[k], "width": w,
                          "defects": defects, "invariant": True}))
    print(json.dumps({"literal_through": 55, "base_points": checked,
                      "success": True}))


if __name__ == "__main__":
    main()


==> anc/sourcecode/cloitre-conway/cloitre-20261020/regularity_probe_collar_parity.py <==
#!/usr/bin/env python3
"""Check the finite-collar parity transmission lemma on a cached exact prefix.

The cache is generated by regularity_probe_cache.cpp.  It contains C[0..N]
and g[0..N] as native uint32 arrays, without a header.  This script does not
infer an asymptotic assertion from the finite check.
"""
import array
import argparse
import json
from pathlib import Path

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument("--n", type=int, default=1 << 20, help="last cached index (default: 1048576)")
parser.add_argument("--cache", type=Path, help="cache file; default is next to this script")
args = parser.parse_args()
N = args.n
if N < 2048:
    parser.error("--n must be at least 2048")
path = args.cache or Path(__file__).with_name(f"regularity_probe_prefix_{N}.bin")
raw = array.array("I")
if raw.itemsize != 4:
    raise RuntimeError("this cache format requires a 4-byte native unsigned int")
if path.stat().st_size != 8 * (N + 1):
    raise ValueError("cache size does not match --n")
with path.open("rb") as stream:
    raw.fromfile(stream, 2 * (N + 1))
C, g = raw[: N + 1], raw[N + 1 :]
F = [0, 1]
while F[-1] <= N:
    F.append(F[-1] + F[-2])

runs = {}
for k in range(4, len(F) - 1):
    r = 0
    while F[k] + r + 1 <= min(F[k + 1], N) and C[F[k] + r + 1] == F[k - 1] + r + 1:
        r += 1
    runs[k] = r

checked = defects = endpoint_cases = 0
violations = []
rows = []
for k in range(10, len(F) - 1):
    a, b = F[k - 1], F[k - 2]
    limit = min(runs[k], runs[k - 1], runs[k - 2]) + 1
    limit = min(limit, F[k - 3], N - F[k])
    for t in range(1, limit + 1):
        n = F[k] + t
        checked += 1
        E = [F[j - 1] + t - C[F[j] + t] for j in (k, k - 1, k - 2)]
        s = g[n] - a
        if E[0] > 0:
            defects += 1
            row = dict(k=k, t=t, n=n, E_parent=E[0], E_previous=E[1], E_previous_2=E[2],
                       g=g[n], expected_g=a, depth=C[n - 1], F_k_minus_1=a)
            rows.append(row)
            if not (E[1] == 0 and E[2] == E[0] and s == 0 and C[n - 1] % 2 == 1 and a % 2 == t % 2):
                violations.append(dict(kind="positive_defect", **row))
        if E[1] == 0 and s in (0, t):
            endpoint_cases += 1
            y = n - 1
            rank = 0
            seen = set()
            while y not in (a, a + t) and y not in seen:
                seen.add(y)
                y = n - C[y]
                rank += 1
            if y not in (a, a + t) or rank % 2 != (1 if y == a else 0):
                violations.append(dict(kind="endpoint_entry_rank", k=k, t=t, n=n, y=y, rank=rank))
            if (s == t) != (C[n - 1] % 2 == 0):
                violations.append(dict(kind="canonical_endpoint_selection", k=k, t=t, n=n, g=g[n], depth=C[n-1]))

print(json.dumps(dict(query="finite_collar_transmission", C_range=[1, N],
    hypotheses="all offsets 0<=u<t exact at levels k,k-1,k-2; n>=47; 1<=t<=F[k-3]",
    checked_cases=checked, positive_defect_cases=defects,
    endpoint_cases=endpoint_cases, violations=violations)))
print(json.dumps(dict(query="initial_exact_unit_courses", rows=[dict(k=k,F_k=F[k],r=runs[k]) for k in range(6,len(F)-1)])))
for row in rows:
    print(json.dumps(dict(query="positive_defect_witness", **row)))
if violations:
    raise SystemExit(1)

# Stronger capture hypothesis: the preceding block is a unit course through
# offset 2t.  No hypothesis on the parent/complement course is used below.
capture_cases = 0
capture_violations = []
inexact_parent_rows = []
triple_cases = 0
triple_violations = []
for k in range(10, len(F) - 1):
    a, b = F[k - 1], F[k - 2]
    limit = min(runs[k - 1] // 2, N - F[k])
    for t in range(3, limit + 1):
        triple_cases += 1
        n = F[k] + t
        if all(C[j] % 2 == 0 for j in (n-2, n-1, n)):
            triple_violations.append(dict(k=k, offsets=[t-2,t], indices=[n-2,n]))
    for t in range(1, limit + 1):
        n = F[k] + t
        capture_cases += 1
        orbit, seen = [], {}
        y = n - 1
        while y not in seen:
            seen[y] = len(orbit)
            orbit.append(y)
            y = n - C[y]
        tau = seen[y]
        period = len(orbit) - tau
        first_entry = next(j for j, z in enumerate(orbit) if a <= z <= a + t)
        expected_g = a + t if C[n - 1] % 2 == 0 else a
        e = n - C[g[n]] - g[n]
        older_defect = F[k - 3] + t - C[b + t]
        predicted_defect = older_defect if C[n - 1] % 2 else 0
        row = dict(k=k, t=t, n=n, previous_exact_course=runs[k - 1],
                   entry_time=tau, first_window_entry=first_entry,
                   entry_point=orbit[first_entry], period=period,
                   g=g[n], expected_g=expected_g, depth=C[n - 1], e=e,
                   parent_defect=a+t-C[n], predicted_parent_defect=predicted_defect)
        if not (period == 2 and set(orbit[tau:]) == {a, a+t}
                and tau == first_entry and tau % 2 == 0
                and orbit[first_entry] == a+t and g[n] == expected_g
                and e == (-t if C[n - 1] % 2 == 0 else t)
                and row["parent_defect"] == predicted_defect):
            capture_violations.append(row)
        if row["parent_defect"] > 0:
            inexact_parent_rows.append(row)
print(json.dumps(dict(query="double_collar_capture", C_range=[1,N],
    hypotheses="preceding profile P[k-1](u)=u for 0<=u<=2t; n>=47",
    checked_cases=capture_cases, violations=capture_violations,
    consecutive_triples_checked=triple_cases, all_even_triple_violations=triple_violations,
    inexact_parent_case_count=len(inexact_parent_rows))))
for row in inexact_parent_rows:
    print(json.dumps(dict(query="double_collar_capture_inexact_parent", **row)))
if capture_violations or triple_violations:
    raise SystemExit(1)


==> anc/sourcecode/cloitre-conway/cloitre-20261020/shellmax.c <==
/* Dyadic-shell maxima of e_-(n)/n, e(n) = n - g(n) - C(g(n)), as in Remark 14 of the joint draft.
 * usage: shellmax N C.bin G.bin */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
int main(int argc, char **argv) {
    long N = atol(argv[1]);
    int32_t *a = malloc((N + 1) * 4), *gs = malloc((N + 1) * 4);
    FILE *f = fopen(argv[2], "rb"); if (fread(a, 4, N + 1, f) != (size_t)(N + 1)) return 1; fclose(f);
    f = fopen(argv[3], "rb"); if (fread(gs, 4, N + 1, f) != (size_t)(N + 1)) return 1; fclose(f);
    for (int m = 4; (1L << m) <= N; m++) {
        long lo = 1L << m, hi = (1L << (m + 1)) - 1; if (hi > N) hi = N;
        long bn = 0, be = 0;
        for (long n = lo; n <= hi; n++) {
            long g = gs[n], em = -(n - g - (long)a[g]);
            if (em > 0 && (bn == 0 || (__int128)em * bn > (__int128)be * n)) { bn = n; be = em; }
        }
        if (bn) printf("shell [2^%d,2^%d): max e_-/n = %ld/%ld = %.9f  g=%ld  T_n(g)=%ld\n",
                       m, m + 1, be, bn, (double)be / bn, (long)gs[bn], bn - (long)a[gs[bn]]);
    }
    return 0;
}


==> anc/sourcecode/cloitre-conway/cloitre-20261020/verify_entropy_20261020.py <==
#!/usr/bin/env python3
"""Finite checks for the entropy supplement, not proofs of asymptotic claims.

Input is the native uint32 cache made by regularity_probe_cache.cpp:
    C[0..N], followed by g[0..N].
To reproduce the default cache without including it in an archive:
    g++ -O2 -std=c++17 regularity_probe_cache.cpp -o /tmp/meta_conway_cache
    /tmp/meta_conway_cache 1048576 regularity_probe_prefix_1048576.bin
    python verify_entropy_20261020.py

All profile identities in the full prefix use Python integers. KL,
martingale budgets, coercivity and relaxed stationary profiles use
Python float (IEEE 754 binary64), with explicit absolute tolerances.
The stationary models tested below do not implement canonical selection.
"""
from array import array
import argparse
import json
import math
from pathlib import Path
import sys


ALPHA = (math.sqrt(5.0) - 1.0) / 2.0
PHI = 1.0 / ALPHA
TOL = 2e-11


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def kl(p, a):
    value = 0.0
    if p > 0.0:
        value += p * math.log(p / a)
    if p < 1.0:
        value += (1.0 - p) * math.log((1.0 - p) / (1.0 - a))
    return value


def max_error(errors, name, value):
    error = abs(value)
    errors[name] = max(errors.get(name, 0.0), error)
    require(error <= TOL, (name, error))


def fibonacci_past(n):
    f = [0, 1]
    while f[-1] <= n:
        f.append(f[-1] + f[-2])
    for _ in range(5):
        f.append(f[-1] + f[-2])
    return f


def geometry(n, j, c, g, f):
    child = g[n]
    other = n - child
    t = n - f[j]
    s = child - f[j - 1]
    b = t - s
    require(f[j] <= n <= f[j + 1], ("parent range", n, j))
    require(0 <= s <= f[j - 2] and 0 <= b <= f[j - 3],
            ("inherited child ranges", n, j, s, b))
    require(0 <= s <= t, ("capture", n, j, s, t))
    ep = t - (c[n] - f[j - 1])
    e0 = s - (c[child] - f[j - 2])
    e1 = b - (c[other] - f[j - 3])
    jump = n - c[child] - child
    require(0 <= ep <= t and 0 <= e0 <= s and 0 <= e1 <= b,
            ("profile bounds", n, j, ep, e0, e1))
    require(ep == e0 + e1, ("profile additivity", n, j))
    require(jump == t - 2 * s + e0, ("jump identity", n, j))
    require(c[n] == c[child] + c[other], ("C additivity", n, j))
    return child, other, t, s, b, ep, e0, e1, jump


def check_full_prefix(c, g, f, nmax):
    j = 10
    zero_offset = left_extreme = right_extreme = 0
    first_j = j
    for n in range(55, nmax + 1):
        while n >= f[j + 1]:
            j += 1
        _, _, t, s, b, _, _, _, _ = geometry(n, j, c, g, f)
        zero_offset += t == 0
        left_extreme += t > 0 and s == 0
        right_extreme += t > 0 and b == 0
    return {"kind": "full_prefix_integer_checks", "arithmetic": "exact integers",
            "first_n": 55, "last_n": nmax, "count": nmax - 54,
            "natural_level_range": [first_j, j], "zero_offsets": zero_offset,
            "splits_s_zero_t_positive": left_extreme,
            "splits_s_equals_t_positive": right_extreme, "success": True}


def check_tree(root, root_j, depth, c, g, f):
    root_t = root - f[root_j]
    root_q = root_t / f[root_j - 1]
    root_m = (root_t - c[root] + f[root_j - 1]) / root_t
    root_phase = root / f[root_j]
    stack = [(root, root_j, 0, 1.0, 1.0)]
    errors = {}
    sum_ko = sum_ks = sum_v = sum_r2 = 0.0
    end_logq = end_logs = end_m2 = 0.0
    mass_o = mass_s = 0.0
    internal = leaves = endpoint_splits = 0
    min_level = root_j
    min_coercivity_slack = math.inf
    while stack:
        n, j, level, wo, ws = stack.pop()
        t = n - f[j]
        phase = n / f[j]
        if level == depth:
            leaves += 1
            min_level = min(min_level, j)
            mass_s += ws
            end_logs += ws * math.log(phase)
            if wo > 0.0:
                require(t > 0, ("positive mass on zero offset", n, j))
                q = t / f[j - 1]
                m = (t - c[n] + f[j - 1]) / t
                mass_o += wo
                end_logq += wo * math.log(q)
                end_m2 += wo * m * m
            continue
        require(n >= 55, ("internal index too small", n, j))
        internal += 1
        child, other, t, s, b, ep, e0, e1, jump = geometry(n, j, c, g, f)
        r = child / n
        p = f[j - 1] / f[j]
        ks = kl(r, p)
        size_drift = (r * math.log(child / f[j - 1])
                      + (1.0 - r) * math.log(other / f[j - 2])
                      - math.log(phase))
        max_error(errors, "local_size_KL", size_drift - ks)
        max_error(errors, "size_d_martingale",
                  c[n] / n - ALPHA
                  - r * (c[child] / child - ALPHA)
                  - (1.0 - r) * (c[other] / other - ALPHA))
        max_error(errors, "size_split_jump_formula",
                  r - (1.0 - jump / n) / (PHI + c[child] / child - ALPHA))
        sum_ks += ws * ks
        sigma = s / t if t else 0.0
        if t > 0:
            q = t / f[j - 1]
            a = f[j - 2] / f[j - 1]
            m = ep / t
            m0 = e0 / s if s else 0.0
            m1 = e1 / b if b else 0.0
            ko = kl(sigma, a)
            drift = -math.log(q)
            if s:
                drift += sigma * math.log(s / f[j - 2])
            if b:
                drift += (1.0 - sigma) * math.log(b / f[j - 3])
            max_error(errors, "local_offset_KL", drift - ko)
            max_error(errors, "offset_M_martingale",
                      m - sigma * m0 - (1.0 - sigma) * m1)
            variance = sigma * (1.0 - sigma) * (m0 - m1) ** 2
            residual = jump / t + 2.0 * a - 1.0 - a * m
            max_error(errors, "residual_decomposition",
                      residual - (m - 2.0) * (sigma - a)
                      - sigma * (1.0 - sigma) * (m0 - m1))
            slack = 4.0 * ko + 0.5 * variance - residual * residual
            min_coercivity_slack = min(min_coercivity_slack, slack)
            require(slack >= -TOL, ("coercivity", n, j, slack))
            require(ko >= -TOL and ks >= -TOL, ("KL positivity", n, j))
            endpoint_splits += s == 0 or b == 0
            sum_ko += wo * ko
            sum_v += wo * variance
            sum_r2 += wo * residual * residual
        else:
            require(wo == 0.0, ("zero offset with walk mass", n, j))
        stack.append((child, j - 1, level + 1, wo * sigma, ws * r))
        stack.append((other, j - 2, level + 1, wo * (1.0 - sigma),
                      ws * (1.0 - r)))
    max_error(errors, "terminal_offset_mass", mass_o - 1.0)
    max_error(errors, "terminal_size_mass", mass_s - 1.0)
    max_error(errors, "offset_KL_telescoping",
              sum_ko - end_logq + math.log(root_q))
    max_error(errors, "size_KL_telescoping",
              sum_ks - end_logs + math.log(root_phase))
    max_error(errors, "variance_telescoping", sum_v - end_m2 + root_m ** 2)
    require(sum_ko <= -math.log(root_q) + TOL, "offset entropy budget")
    require(sum_v <= root_m * (1.0 - root_m) + TOL, "variance budget")
    require(sum_r2 <= 4.0 * sum_ko + 0.5 * sum_v + TOL,
            "summed coercivity")
    m_even = min_level if min_level % 2 == 0 else min_level + 1
    phase_cap = f[m_even + 1] / f[m_even]
    require(sum_ks <= math.log(phase_cap) - math.log(root_phase) + TOL,
            "size entropy budget")
    return {"kind": "deterministic_tree_float_checks", "root": root,
            "root_level": root_j, "depth": depth, "root_q": root_q,
            "internal_nodes_with_multiplicity": internal, "leaves": leaves,
            "endpoint_splits": endpoint_splits, "min_terminal_level": min_level,
            "sum_offset_KL": sum_ko, "sum_size_KL": sum_ks,
            "sum_variance": sum_v, "sum_residual_squared": sum_r2,
            "minimum_coercivity_slack": min_coercivity_slack,
            "max_absolute_errors": errors, "success": True}


def stationary_check(a):
    m = ALPHA ** 2 / (1.0 - a)
    profile = lambda q: m * max(q - a, 0.0)
    points = {i / 2000.0 for i in range(2001)}
    for center in (a, ALPHA * a, 2.0 * ALPHA * a):
        for eps in (-1e-12, 0.0, 1e-12):
            if 0.0 <= center + eps <= 1.0:
                points.add(center + eps)
    errors = {}
    two_cycle_cases = fixed_point_cases = 0
    for q in sorted(points):
        fq = profile(q)
        require(max(q - ALPHA, 0.0) - TOL <= fq <= ALPHA ** 2 * q + TOL,
                ("stationary cap", a, q))
        if a == 0.0:
            v = w = q
            fixed = True
        elif q <= ALPHA * a:
            v, w = q / ALPHA, 0.0
            fixed = False
        elif q <= 2.0 * ALPHA * a:
            v = a
            w = (q - ALPHA * v) / (ALPHA ** 2)
            fixed = False
        else:
            v = (q / ALPHA - m * a) / (2.0 - m)
            w = (q - ALPHA * v) / (ALPHA ** 2)
            fixed = True
        require(-TOL <= v <= 1.0 + TOL and -TOL <= w <= 1.0 + TOL,
                ("stationary child range", a, q, v, w))
        v, w = max(0.0, min(v, 1.0)), max(0.0, min(w, 1.0))
        max_error(errors, "offset_additivity", q - ALPHA * v - ALPHA ** 2 * w)
        max_error(errors, "profile_additivity",
                  fq - ALPHA * profile(v) - ALPHA ** 2 * profile(w))
        inner = lambda u: q / ALPHA - u + profile(u)
        successor = inner(v)
        require(-TOL <= successor <= 1.0 + TOL,
                ("stationary cycle range", a, q, successor))
        max_error(errors, "cycle_period_divides_two", inner(successor) - v)
        if fixed:
            fixed_point_cases += 1
            max_error(errors, "fixed_point", successor - v)
        else:
            two_cycle_cases += 1
        if q > 0.0:
            sigma = ALPHA * v / q
            require(-TOL <= sigma <= 1.0 + TOL, "stationary probability")
            sigma = min(1.0, max(0.0, sigma))
            if w == 0.0:
                require(abs(sigma - 1.0) <= TOL, "zero second offset")
                sigma = 1.0
            if v == 0.0:
                require(abs(sigma) <= TOL, "zero first offset")
                sigma = 0.0
            mm = fq / q
            mm0 = profile(v) / v if v else 0.0
            mm1 = profile(w) / w if w else 0.0
            max_error(errors, "M_martingale",
                      mm - sigma * mm0 - (1.0 - sigma) * mm1)
            require((sigma == 0.0 or v > 0.0) and (sigma == 1.0 or w > 0.0),
                    "zero offset with positive probability")
            drift = -math.log(q)
            if sigma > 0.0:
                drift += sigma * math.log(v)
            if sigma < 1.0:
                drift += (1.0 - sigma) * math.log(w)
            max_error(errors, "offset_KL", drift - kl(sigma, ALPHA))
            e_over_t = 1.0 - 2.0 * sigma + ALPHA * profile(v) / q
            max_error(errors, "jump_cycle_relation",
                      e_over_t - ALPHA * (successor - v) / q)
    max_error(errors, "left_anchor", profile(0.0))
    max_error(errors, "right_anchor", profile(1.0) - ALPHA ** 2)
    return {"kind": "relaxed_stationary_model_float_checks", "parameter_a": a,
            "slope_m": m, "sample_points": len(points),
            "two_cycle_branch_points": two_cycle_cases,
            "fixed_point_branch_points": fixed_point_cases,
            "max_absolute_errors": errors, "canonical_rule_tested": False,
            "success": True}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cache", default="regularity_probe_prefix_1048576.bin")
    parser.add_argument("--n", type=int, default=1048576)
    parser.add_argument("--output", default="verify_entropy_output_20261020.jsonl")
    args = parser.parse_args()
    require(args.n >= 1000, "N must be at least 1000")
    cache = Path(args.cache)
    require(cache.stat().st_size == 8 * (args.n + 1), "unexpected cache size")
    c, g = array("I"), array("I")
    require(c.itemsize == 4, "native unsigned int must be uint32")
    with cache.open("rb") as handle:
        c.fromfile(handle, args.n + 1)
        g.fromfile(handle, args.n + 1)
    f = fibonacci_past(args.n)
    records = [{"kind": "metadata", "N": args.n, "cache_format": "native uint32",
                "byteorder": sys.byteorder, "floating_arithmetic": "IEEE 754 binary64",
                "absolute_tolerance": TOL,
                "scope": "finite verification, not an asymptotic proof"}]
    records.append(check_full_prefix(c, g, f, args.n))
    roots = set()
    for j in range(14, len(f) - 5):
        if f[j] >= args.n:
            break
        offsets = {1, f[j - 1], f[j - 1] - 1}
        for num, den in ((1, 1000), (1, 100), (1, 10), (1, 3), (1, 2), (9, 10)):
            offsets.add(max(1, num * f[j - 1] // den))
        for t in offsets:
            if f[j] + t <= args.n:
                roots.add((f[j] + t, j))
    for root, j in sorted(roots):
        depth = min(7, (j - 10) // 2)
        records.append(check_tree(root, j, depth, c, g, f))
    for a in (0.0, 0.0001, 0.001, 0.006, 0.01, 0.03, 0.1, 0.3, ALPHA):
        records.append(stationary_check(a))
    trees = [row for row in records if row["kind"] == "deterministic_tree_float_checks"]
    models = [row for row in records if row["kind"] == "relaxed_stationary_model_float_checks"]
    maxima = {}
    for row in trees + models:
        for key, value in row["max_absolute_errors"].items():
            maxima[key] = max(maxima.get(key, 0.0), value)
    summary = {"kind": "summary", "integer_indices_checked": args.n - 54,
               "tree_roots": len(trees),
               "tree_internal_nodes_with_multiplicity": sum(r["internal_nodes_with_multiplicity"] for r in trees),
               "tree_endpoint_splits": sum(r["endpoint_splits"] for r in trees),
               "stationary_parameters": len(models),
               "stationary_points_checked": sum(r["sample_points"] for r in models),
               "max_absolute_errors": maxima, "success": True}
    records.append(summary)
    Path(args.output).write_text("".join(json.dumps(row, sort_keys=True) + "\n" for row in records),
                                 encoding="utf-8")
    print(json.dumps(summary, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/sourcecode/cloitre-conway/cloitre-20261020/verify_optimal_certificate.py <==
#!/usr/bin/env python3
"""Verify the reported optimal two-block certificate against a supplied C array.

The input is a raw little-endian uint32 array. By default its first entry is
C(0). A cache beginning with C[0..N] followed by other arrays is also accepted.
Use --first-index 1 when the first entry is C(1). This script checks the given
array. It does not certify that the array was generated by the canonical rule.
"""

import argparse
import json
from pathlib import Path

import numpy as np


START = 102334155
STOP = 267914296
WITNESS_INDEX = 128407654
WITNESS_VALUE = 84170200
NUMERATOR = 42085100
DENOMINATOR = 64203827


def verify(path, first_index, chunk_size):
    if first_index > START:
        raise ValueError("the array starts after the certificate range")
    if chunk_size < 1:
        raise ValueError("chunk size must be positive")
    required = 4 * (STOP - first_index)
    if path.stat().st_size < required:
        raise ValueError("the array does not cover the complete certificate range")
    count = 0
    with path.open("rb") as stream:
        stream.seek(4 * (START - first_index))
        for left in range(START, STOP, chunk_size):
            right = min(STOP, left + chunk_size)
            values = np.fromfile(stream, dtype="<u4", count=right - left)
            if len(values) != right - left:
                raise ValueError("unexpected end of the input array")
            # Even an arbitrary uint32 input has product below 2^59 here.
            indices = np.arange(left, right, dtype=np.int64)
            lhs = values.astype(np.int64) * DENOMINATOR
            rhs = indices * NUMERATOR
            bad = np.flatnonzero(lhs > rhs)
            if len(bad):
                index = int(bad[0])
                raise ValueError(
                    f"certificate failure at n={left + index}, C(n)={int(values[index])}"
                )
            count += right - left
        stream.seek(4 * (WITNESS_INDEX - first_index))
        witness = int(np.fromfile(stream, dtype="<u4", count=1)[0])
    if witness != WITNESS_VALUE:
        raise ValueError(f"incorrect witness value {witness}")
    if DENOMINATOR * witness != NUMERATOR * WITNESS_INDEX:
        raise ValueError("the witness does not attain equality")
    return {
        "success": True,
        "range_start_inclusive": START,
        "range_stop_exclusive": STOP,
        "indices_checked": count,
        "numerator": NUMERATOR,
        "denominator": DENOMINATOR,
        "witness_index": WITNESS_INDEX,
        "witness_value": witness,
        "canonical_generation_verified_by_this_script": False,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("array", type=Path)
    parser.add_argument("--first-index", type=int, default=0)
    parser.add_argument("--chunk-size", type=int, default=1048576)
    args = parser.parse_args()
    print(json.dumps(verify(args.array, args.first_index, args.chunk_size), sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/sourcecode/cloitre-conway/verification/canonical-erosion.json <==
{
  "source_sha256": {
    "cloitre-conway/verification/canonical_erosion.cpp": "12ae3ce174b8dfd9919814c451ffa5619fef7cfdb870a40bd390dbeecdcdff24",
    "cloitre-conway/verification/canonical_erosion_check.py": "48056622ff716cfc01d96956db3de91364daf98c7f1514eb24b8dedbc1dbd92a",
    "cloitre-conway/verification/conway_explore.py": "7049c4cb9334d512fc96f329d3982ca70dd0cd05350966cca88713ebd3c943e4"
  },
  "tail_certificate": {
    "limit": 267914295,
    "method": "Independent Brent cycle skipping with exact prescribed depth, no author-generated array",
    "literal_check_through": 4096,
    "certificate_indices": 165580141,
    "certificate_failures": 0,
    "maximum_index": 128407654,
    "maximum_value": 84170200
  },
  "contacts": {
    "limit": 33554432,
    "literal_check_through": 4096,
    "levels": [
      {
        "k": 8,
        "tstar": 6,
        "contacts": 4,
        "s": 4,
        "period": 2
      },
      {
        "k": 9,
        "tstar": 8,
        "contacts": 6,
        "s": 6,
        "period": 2
      },
      {
        "k": 10,
        "tstar": 7,
        "contacts": 5,
        "s": 7,
        "period": 2,
        "slack": 7,
        "denominator": 14
      },
      {
        "k": 11,
        "tstar": 10,
        "contacts": 10,
        "s": 7,
        "period": 2,
        "slack": 5,
        "denominator": 15
      },
      {
        "k": 12,
        "tstar": 17,
        "contacts": 10,
        "s": 10,
        "period": 2,
        "slack": 0,
        "denominator": 17
      },
      {
        "k": 13,
        "tstar": 19,
        "contacts": 15,
        "s": 17,
        "period": 2,
        "slack": 8,
        "denominator": 27
      },
      {
        "k": 14,
        "tstar": 26,
        "contacts": 17,
        "s": 19,
        "period": 2,
        "slack": 10,
        "denominator": 36
      },
      {
        "k": 15,
        "tstar": 28,
        "contacts": 22,
        "s": 26,
        "period": 2,
        "slack": 17,
        "denominator": 45
      },
      {
        "k": 16,
        "tstar": 40,
        "contacts": 25,
        "s": 28,
        "period": 2,
        "slack": 14,
        "denominator": 54
      },
      {
        "k": 17,
        "tstar": 55,
        "contacts": 39,
        "s": 40,
        "period": 2,
        "slack": 13,
        "denominator": 68
      },
      {
        "k": 18,
        "tstar": 67,
        "contacts": 43,
        "s": 55,
        "period": 2,
        "slack": 28,
        "denominator": 95
      },
      {
        "k": 19,
        "tstar": 87,
        "contacts": 58,
        "s": 67,
        "period": 2,
        "slack": 35,
        "denominator": 122
      },
      {
        "k": 20,
        "tstar": 148,
        "contacts": 91,
        "s": 87,
        "period": 2,
        "slack": 6,
        "denominator": 154
      },
      {
        "k": 21,
        "tstar": 203,
        "contacts": 108,
        "s": 122,
        "period": 2,
        "slack": 32,
        "denominator": 235
      },
      {
        "k": 22,
        "tstar": 296,
        "contacts": 167,
        "s": 203,
        "period": 2,
        "slack": 55,
        "denominator": 351
      },
      {
        "k": 23,
        "tstar": 449,
        "contacts": 238,
        "s": 296,
        "period": 2,
        "slack": 50,
        "denominator": 499
      },
      {
        "k": 24,
        "tstar": 586,
        "contacts": 333,
        "s": 441,
        "period": 2,
        "slack": 159,
        "denominator": 745
      },
      {
        "k": 25,
        "tstar": 902,
        "contacts": 470,
        "s": 586,
        "period": 2,
        "slack": 133,
        "denominator": 1035
      },
      {
        "k": 26,
        "tstar": 1412,
        "contacts": 664,
        "s": 892,
        "period": 6,
        "slack": 76,
        "denominator": 1488
      },
      {
        "k": 27,
        "tstar": 2304,
        "contacts": 983,
        "s": 1412,
        "period": 2,
        "slack": 10,
        "denominator": 2314
      },
      {
        "k": 28,
        "tstar": 3593,
        "contacts": 1519,
        "s": 2304,
        "period": 2,
        "slack": 123,
        "denominator": 3716
      },
      {
        "k": 29,
        "tstar": 5145,
        "contacts": 2073,
        "s": 3593,
        "period": 2,
        "slack": 752,
        "denominator": 5897
      },
      {
        "k": 30,
        "tstar": 8137,
        "contacts": 3174,
        "s": 5145,
        "period": 2,
        "slack": 601,
        "denominator": 8738
      },
      {
        "k": 31,
        "tstar": 12268,
        "contacts": 5147,
        "s": 7440,
        "period": 2,
        "slack": 1014,
        "denominator": 13282
      },
      {
        "k": 32,
        "tstar": 20294,
        "contacts": 6938,
        "s": 12157,
        "period": 2,
        "slack": 111,
        "denominator": 20405
      },
      {
        "k": 33,
        "tstar": 29907,
        "contacts": 11590,
        "s": 19404,
        "period": 2,
        "slack": 2655,
        "denominator": 32562
      },
      {
        "k": 34,
        "tstar": 46395,
        "contacts": 18373,
        "s": 27530,
        "period": 2,
        "slack": 3806,
        "denominator": 50201
      },
      {
        "k": 35,
        "tstar": 71546,
        "contacts": 26371,
        "s": 44751,
        "period": 2,
        "slack": 4756,
        "denominator": 76302
      },
      {
        "k": 36,
        "tstar": 109551,
        "contacts": 41469,
        "s": 67818,
        "period": 2,
        "slack": 8390,
        "denominator": 117941
      },
      {
        "k": 37,
        "tstar": 169398,
        "contacts": 68048,
        "s": 101258,
        "period": 2,
        "slack": 11699,
        "denominator": 181097
      }
    ],
    "total_positive_contacts": 188010,
    "contacts_with_period_other_than_two": 66,
    "first_non_two_parent": 38,
    "non_contact_cycle_points": 472,
    "first_non_contact_parent": 29053,
    "witnesses": [
      {
        "n": 29053,
        "k": 23,
        "offset": 396,
        "C": 18107,
        "depth": 18098,
        "g": 18007,
        "cycle": [
          {
            "x": 18007,
            "C": 11242,
            "offset": 296,
            "E": 0
          },
          {
            "x": 17811,
            "C": 11045,
            "offset": 100,
            "E": 1
          },
          {
            "x": 18008,
            "C": 11241,
            "offset": 297,
            "E": 2
          },
          {
            "x": 17812,
            "C": 11046,
            "offset": 101,
            "E": 1
          }
        ]
      },
      {
        "n": 122805,
        "k": 26,
        "offset": 1412,
        "C": 76437,
        "depth": 76414,
        "g": 75917,
        "cycle": [
          {
            "x": 75917,
            "C": 47260,
            "offset": 892,
            "E": 0
          },
          {
            "x": 75545,
            "C": 46880,
            "offset": 520,
            "E": 8
          },
          {
            "x": 75925,
            "C": 47265,
            "offset": 900,
            "E": 3
          },
          {
            "x": 75540,
            "C": 46875,
            "offset": 515,
            "E": 8
          },
          {
            "x": 75930,
            "C": 47252,
            "offset": 905,
            "E": 21
          },
          {
            "x": 75553,
            "C": 46888,
            "offset": 528,
            "E": 8
          }
        ]
      }
    ]
  },
  "clock_check": {
    "limit": 131072,
    "evaluator": "full visited-state orbits",
    "gates_checked": 897,
    "gates_after_first_source_defect": 503,
    "aligned_pairs_checked": 376,
    "pairs_with_positive_lower_defects": 40,
    "long_cycles_checked": 77614,
    "marked_long_cycles_in_separation_range": 11,
    "crossing_positions_checked": 774,
    "crossing_examples": [
      {
        "n": 497,
        "Q": 7,
        "V": 13,
        "interval_inclusive": [
          298,
          302
        ]
      },
      {
        "n": 504,
        "Q": 7,
        "V": 13,
        "interval_inclusive": [
          306,
          309
        ]
      },
      {
        "n": 736,
        "Q": 9,
        "V": 14,
        "interval_inclusive": [
          443,
          452
        ]
      },
      {
        "n": 748,
        "Q": 9,
        "V": 17,
        "interval_inclusive": [
          455,
          458
        ]
      },
      {
        "n": 2089,
        "Q": 20,
        "V": 37,
        "interval_inclusive": [
          1264,
          1265
        ]
      },
      {
        "n": 2103,
        "Q": 20,
        "V": 37,
        "interval_inclusive": [
          1273,
          1274
        ]
      },
      {
        "n": 79635,
        "Q": 159,
        "V": 292,
        "interval_inclusive": [
          48728,
          48855
        ]
      },
      {
        "n": 95350,
        "Q": 196,
        "V": 361,
        "interval_inclusive": [
          57421,
          57516
        ]
      },
      {
        "n": 129568,
        "Q": 196,
        "V": 365,
        "interval_inclusive": [
          79262,
          79356
        ]
      },
      {
        "n": 129665,
        "Q": 196,
        "V": 365,
        "interval_inclusive": [
          79294,
          79461
        ]
      },
      {
        "n": 129674,
        "Q": 196,
        "V": 365,
        "interval_inclusive": [
          79311,
          79422
        ]
      },
      {
        "n": 130526,
        "Q": 196,
        "V": 365,
        "interval_inclusive": [
          79715,
          79862
        ]
      }
    ],
    "gate_counterexample": {
      "n": 63,
      "t": 8,
      "source_contact": true,
      "later_offset": 9,
      "later_source_value": 7,
      "g": 35
    },
    "examples": [
      {
        "n": 58,
        "depth": 36,
        "g": 37,
        "C": 37,
        "E": 0
      },
      {
        "n": 59,
        "depth": 37,
        "g": 34,
        "C": 37,
        "E": 1
      },
      {
        "n": 62,
        "depth": 40,
        "g": 41,
        "C": 41,
        "E": 0
      }
    ]
  }
}


==> anc/sourcecode/cloitre-conway/verification/canonical_erosion.cpp <==
#include <algorithm>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <stdexcept>
#include <string>
#include <vector>

int main(int argc, char** argv) {
    const unsigned long requested_limit = argc > 1 ? std::strtoul(argv[1], nullptr, 10) : 1048576;
    if (requested_limit < 4096 || requested_limit >= (uint64_t(1) << 31)) throw std::runtime_error("Limit must be in [4096, 2^31)");
    if (argc > 3 || (argc == 3 && std::string(argv[2]) != "--certificate")) throw std::runtime_error("Usage: canonical_erosion LIMIT [--certificate]");
    const uint32_t limit = requested_limit;
    const bool certificate_only = argc == 3;
    std::vector<uint32_t> values(limit + 1), selected(certificate_only ? 4097 : limit + 1);
    uint32_t maximum_index = 0, maximum_value = 0;
    uint64_t certificate_indices = 0, certificate_failures = 0;
    values[1] = values[2] = 1;
    for (uint32_t index = 3; index <= limit; ++index) {
        const uint32_t depth = values[index - 1];
        auto next_point = [&](uint32_t point) {
            if (point == 0 || point >= index || values[point] == 0 || values[point] >= index) throw std::runtime_error("Illegal recurrence argument");
            return index - values[point];
        };
        uint32_t tortoise = index - 1;
        uint32_t hare = next_point(tortoise);
        uint32_t power = 1, period = 1, steps = 1;
        while (hare != tortoise && steps < depth) {
            if (power == period) {
                tortoise = hare;
                power *= 2;
                period = 0;
            }
            hare = next_point(hare);
            ++period;
            ++steps;
        }
        if (hare == tortoise) {
            const uint32_t remaining = (depth - steps) % period;
            for (uint32_t extra = 0; extra < remaining; ++extra) hare = next_point(hare);
        }
        if (!certificate_only || index <= 4096) selected[index] = hare;
        values[index] = values[hare] + values[index - hare];
        if (index >= 102334155 && index < 267914296) {
            ++certificate_indices;
            if (uint64_t(64203827) * values[index] > uint64_t(42085100) * index) ++certificate_failures;
            if (maximum_index == 0 || uint64_t(values[index]) * maximum_index > uint64_t(maximum_value) * index) {
                maximum_index = index;
                maximum_value = values[index];
            }
        }
    }
    std::vector<uint32_t> literal(4097);
    literal[1] = literal[2] = 1;
    for (uint32_t index = 3; index <= std::min(limit, uint32_t(4096)); ++index) {
        uint32_t point = index - 1;
        for (uint32_t step = 0; step < literal[index - 1]; ++step) point = index - literal[point];
        literal[index] = literal[point] + literal[index - point];
        if (literal[index] != values[index] || point != selected[index]) throw std::runtime_error("Literal disagreement");
    }
    if (certificate_only) {
        std::cout << "{\"limit\":" << limit << ",\"method\":\"Independent Brent cycle skipping with exact prescribed depth, no author-generated array\",\"literal_check_through\":4096,\"certificate_indices\":" << certificate_indices << ",\"certificate_failures\":" << certificate_failures << ",\"maximum_index\":" << maximum_index << ",\"maximum_value\":" << maximum_value << "}\n";
        return certificate_failures == 0 ? 0 : 1;
    }
    std::vector<uint32_t> fibonacci{0, 1};
    while (fibonacci.back() <= limit) fibonacci.push_back(fibonacci.back() + fibonacci[fibonacci.size() - 2]);
    std::vector<uint32_t> frontier(fibonacci.size());
    uint64_t total_contacts = 0, non_two_contacts = 0, non_contact_cycle_points = 0;
    uint32_t first_non_two_parent = 0, first_non_contact_parent = 0;
    std::cout << "{\"limit\":" << limit << ",\"literal_check_through\":" << std::min(limit, uint32_t(4096)) << ",\"levels\":[";
    bool first = true;
    for (size_t level = 8; level + 1 < fibonacci.size(); ++level) {
        const uint32_t anchor = fibonacci[level], upper_offset = fibonacci[level - 2];
        if (anchor + upper_offset > limit) break;
        uint32_t count = 0;
        for (uint32_t offset = 1; offset <= upper_offset; ++offset) {
            const uint32_t parent = anchor + offset;
            if (values[parent] != fibonacci[level - 1] + offset) continue;
            ++count;
            ++total_contacts;
            frontier[level] = offset;
            uint32_t cycle_length = 0;
            uint32_t point = selected[parent];
            do {
                const int64_t child_offset = int64_t(point) - fibonacci[level - 1];
                if (int64_t(values[point]) != int64_t(fibonacci[level - 2]) + child_offset) {
                    ++non_contact_cycle_points;
                    if (!first_non_contact_parent) first_non_contact_parent = parent;
                }
                point = parent - values[point];
                if (++cycle_length >= parent) throw std::runtime_error("Selected point is not cyclic");
            } while (point != selected[parent]);
            if (cycle_length != 2) {
                ++non_two_contacts;
                if (!first_non_two_parent) first_non_two_parent = parent;
            }
        }
        const uint32_t offset = frontier[level], parent = anchor + offset;
        const uint32_t split = selected[parent] - fibonacci[level - 1];
        uint32_t cycle_length = 0, point = selected[parent];
        do {
            point = parent - values[point];
            if (++cycle_length >= parent) throw std::runtime_error("Frontier point is not cyclic");
        } while (point != selected[parent]);
        if (!first) std::cout << ",";
        first = false;
        std::cout << "{\"k\":" << level << ",\"tstar\":" << offset << ",\"contacts\":" << count << ",\"s\":" << split << ",\"period\":" << cycle_length;
        if (level >= 10) std::cout << ",\"slack\":" << int64_t(frontier[level - 1]) + frontier[level - 2] - offset << ",\"denominator\":" << frontier[level - 1] + frontier[level - 2];
        std::cout << "}";
    }
    std::cout << "],\"total_positive_contacts\":" << total_contacts << ",\"contacts_with_period_other_than_two\":" << non_two_contacts << ",\"first_non_two_parent\":" << first_non_two_parent << ",\"non_contact_cycle_points\":" << non_contact_cycle_points << ",\"first_non_contact_parent\":" << first_non_contact_parent << ",\"witnesses\":[";
    bool first_witness = true;
    for (uint32_t parent : {uint32_t(29053), uint32_t(122805)}) {
        if (parent > limit) continue;
        if (!first_witness) std::cout << ",";
        first_witness = false;
        size_t level = 2;
        while (fibonacci[level + 1] <= parent) ++level;
        uint32_t literal_point = parent - 1;
        for (uint32_t step = 0; step < values[parent - 1]; ++step) literal_point = parent - values[literal_point];
        if (literal_point != selected[parent]) throw std::runtime_error("Witness orbit disagreement");
        std::cout << "{\"n\":" << parent << ",\"k\":" << level << ",\"offset\":" << parent - fibonacci[level] << ",\"C\":" << values[parent] << ",\"depth\":" << values[parent - 1] << ",\"g\":" << selected[parent] << ",\"cycle\":[";
        uint32_t point = selected[parent];
        bool first_point = true;
        do {
            if (!first_point) std::cout << ",";
            first_point = false;
            const int64_t child_offset = int64_t(point) - fibonacci[level - 1];
            std::cout << "{\"x\":" << point << ",\"C\":" << values[point] << ",\"offset\":" << child_offset << ",\"E\":" << int64_t(fibonacci[level - 2]) + child_offset - values[point] << "}";
            point = parent - values[point];
        } while (point != selected[parent]);
        std::cout << "]}";
    }
    std::cout << "]}\n";
}


==> anc/sourcecode/cloitre-conway/verification/canonical_erosion_check.py <==
"""Check canonical contact gates and clock-residue bounds using full orbits."""

import json
from collections import deque
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parent))
from conway_explore import full_orbit, generate


def main():
    limit = 131072
    values, preperiods, periods, selected = generate(limit)
    fibonacci = [0, 1]
    while fibonacci[-1] <= limit:
        fibonacci.append(sum(fibonacci[-2:]))
    gates_checked = 0
    aligned_pairs = 0
    positive_pairs = 0
    long_cycles_checked = 0
    marked_cycles_checked = 0
    noninitial_gates = 0
    examples = []
    for level in range(10, len(fibonacci) - 1):
        anchor = fibonacci[level]
        if anchor > limit:
            break
        first_child = fibonacci[level - 1]
        second_child = fibonacci[level - 2]
        third_child = fibonacci[level - 3]
        source = [values[first_child + offset] - second_child
                  for offset in range(second_child + 1)]
        suffix_minimum = source[:]
        for offset in range(second_child - 1, -1, -1):
            suffix_minimum[offset] = min(source[offset], suffix_minimum[offset + 1])
        gates = set()
        first_source_defect = next((offset for offset, value in enumerate(source)
                                    if value != offset), second_child + 1)
        for offset in range(1, min(third_child, limit - anchor) + 1):
            if source[offset] != offset or suffix_minimum[offset] < offset:
                continue
            gates.add(offset)
            gates_checked += 1
            noninitial_gates += offset > first_source_defect
            parent = anchor + offset
            depth = values[parent - 1]
            expected_split = first_child + (0 if depth % 2 else offset)
            lower_defect = third_child + offset - values[second_child + offset]
            defect = first_child + offset - values[parent]
            assert selected[parent] == expected_split
            assert periods[parent] == 2
            assert defect == (lower_defect if depth % 2 else 0)
            assert parent - selected[parent] - values[selected[parent]] == (offset if depth % 2 else -offset)
            for later in range(offset + 1, min(2 * offset - 2, second_child - 1) + 1):
                assert source[later] >= offset
            if parent in (58, 59, 62):
                examples.append(dict(n=parent, depth=depth, g=selected[parent], C=values[parent], E=defect))
        for offset in sorted(gates):
            if offset + 1 not in gates or (first_child + offset) % 2 != 1:
                continue
            aligned_pairs += 1
            lower_defects = [third_child + position - values[second_child + position]
                             for position in (offset, offset + 1)]
            parent_defects = [first_child + position - values[anchor + position]
                              for position in (offset, offset + 1)]
            assert sum(parent_defects) >= min(lower_defects)
            assert any(parent == lower for parent, lower in zip(parent_defects, lower_defects))
            positive_pairs += min(lower_defects) > 0
        first_frontier = max(offset for offset in range(second_child + 1)
                             if source[offset] == offset)
        second_frontier = max(offset for offset in range(third_child + 1)
                              if values[second_child + offset] == third_child + offset)
        for offset in range(1, min(first_child - 1, limit - anchor) + 1):
            parent = anchor + offset
            if periods[parent] <= 2:
                continue
            long_cycles_checked += 1
            trajectory, preperiod, period = full_orbit(values, parent)
            assert preperiod == preperiods[parent] and period == periods[parent]
            cycle = [point - first_child for point in trajectory[preperiod:]]
            marks = [0 <= point <= second_child and 0 <= offset - point <= third_child
                     and values[first_child + point] == second_child + point
                     and values[second_child + offset - point] == third_child + offset - point
                     for point in cycle]
            canonical_rank = (values[parent - 1] - preperiod) % period
            assert marks[canonical_rank] == (values[parent] == first_child + offset)
            if offset <= 2 * second_frontier or not any(marks):
                continue
            marked_cycles_checked += 1
            slack = first_frontier + second_frontier - offset
            count = sum(marks)
            assert slack >= 0 and count <= slack + 1
            assert (2 * slack + 3) * count <= (slack + 1) * period
            assert period >= 2 * count + 1
            for rank in range(period):
                assert not (marks[rank] and marks[(rank + 1) % period])
                if marks[rank] and marks[(rank + 2) % period]:
                    assert cycle[(rank + 2) % period] > cycle[rank]
    assert values[42] - 21 == 8 and values[43] - 21 == 7
    assert selected[63] == 35
    drawdowns = [0] * (limit + 1)
    running_maximum = 1
    for index in range(2, limit + 1):
        drawdowns[index] = max(drawdowns[index - 1], running_maximum - values[index - 1])
        running_maximum = max(running_maximum, values[index - 1])
    candidates = []
    for parent in range(3, limit + 1):
        jump = parent - values[selected[parent]] - selected[parent]
        wrong_step = jump if values[parent - 1] % 2 == 0 else -jump
        if wrong_step > drawdowns[parent]:
            candidates.append((wrong_step, parent))
    crossing_parents = sorted(set(parent for _, parent in candidates[:6])
                              | set(parent for _, parent in sorted(candidates, reverse=True)[:6]))
    crossing_positions = 0
    crossing_records = []
    for parent in crossing_parents:
        drawdown = drawdowns[parent]
        minimum_queue = deque()
        window_rise = 0
        for position in range(1, parent):
            while minimum_queue and minimum_queue[0] < position - drawdown:
                minimum_queue.popleft()
            if minimum_queue:
                window_rise = max(window_rise, values[position] - values[minimum_queue[0]])
            while minimum_queue and values[minimum_queue[-1]] >= values[position]:
                minimum_queue.pop()
            minimum_queue.append(position)
        error = max(drawdown, window_rise)
        first = min(selected[parent], parent - values[selected[parent]]) + drawdown + 1
        last = max(selected[parent], parent - values[selected[parent]])
        for point in range(first, last + 1):
            second_iterate = parent - values[parent - values[point]]
            assert point - error <= second_iterate <= point + error - 1
            crossing_positions += 1
        crossing_records.append(dict(n=parent, Q=drawdown, V=window_rise,
                                     interval_inclusive=[first, last]))
    print(json.dumps(dict(limit=limit, evaluator='full visited-state orbits',
                          gates_checked=gates_checked,
                          gates_after_first_source_defect=noninitial_gates,
                          aligned_pairs_checked=aligned_pairs,
                          pairs_with_positive_lower_defects=positive_pairs,
                          long_cycles_checked=long_cycles_checked,
                          marked_long_cycles_in_separation_range=marked_cycles_checked,
                          crossing_positions_checked=crossing_positions,
                          crossing_examples=crossing_records,
                          gate_counterexample=dict(n=63, t=8, source_contact=True,
                                                   later_offset=9, later_source_value=7, g=35),
                          examples=examples), indent=2))


if __name__ == '__main__':
    main()


==> anc/sourcecode/cloitre-conway/verification/conway_explore.py <==
"""Independent exact experiments for Cloitre's variable-depth Conway recurrence."""

import argparse
from collections import Counter
from fractions import Fraction
import hashlib
import json
from math import isqrt
from pathlib import Path


SUPPLIED_PREFIX = [
    1, 1, 2, 3, 3, 4, 5, 5, 6, 7, 7, 8, 8, 9, 10,
    11, 12, 12, 13, 13, 13, 14, 15, 15, 16, 18, 19, 19, 20, 20,
]


def full_orbit(prefix, index):
    positions = {}
    trajectory = []
    argument = index - 1
    while argument not in positions:
        assert 1 <= argument < index
        positions[argument] = len(trajectory)
        trajectory.append(argument)
        argument = index - prefix[argument]
    preperiod = positions[argument]
    return trajectory, preperiod, len(trajectory) - preperiod


def generate(limit):
    sequence = [0, 1, 1]
    preperiods = [0, 0, 0]
    periods = [0, 0, 0]
    splits = [0, 0, 0]
    for index in range(3, limit + 1):
        trajectory, preperiod, period = full_orbit(sequence, index)
        depth = sequence[index - 1]
        position = depth if depth < len(trajectory) else preperiod + (depth - preperiod) % period
        split = trajectory[position]
        value = sequence[split] + sequence[index - split]
        assert 2 <= value < index
        sequence.append(value)
        preperiods.append(preperiod)
        periods.append(period)
        splits.append(split)
    return sequence, preperiods, periods, splits


def literal_generate(limit):
    sequence = [0, 1, 1]
    updates = 0
    for index in range(3, limit + 1):
        argument = index - 1
        for iteration in range(sequence[index - 1]):
            assert 1 <= argument < index
            argument = index - sequence[argument]
            updates += 1
        sequence.append(sequence[argument] + sequence[index - argument])
    return sequence, updates


def brent_generate(limit):
    sequence = [0, 1, 1]
    for index in range(3, limit + 1):
        power = period = 1
        tortoise = index - 1
        hare = index - sequence[index - 1]
        while tortoise != hare:
            if power == period:
                tortoise = hare
                power *= 2
                period = 0
            hare = index - sequence[hare]
            period += 1
        tortoise = hare = index - 1
        for iteration in range(period):
            hare = index - sequence[hare]
        preperiod = 0
        while tortoise != hare:
            tortoise = index - sequence[tortoise]
            hare = index - sequence[hare]
            preperiod += 1
        depth = sequence[index - 1]
        steps = depth if depth < preperiod else preperiod + (depth - preperiod) % period
        argument = index - 1
        for iteration in range(steps):
            argument = index - sequence[argument]
        sequence.append(sequence[argument] + sequence[index - argument])
    return sequence


def envelope_certificate(sequence, lower):
    upper = 8 * lower - 1
    assert upper < len(sequence)
    minimum_index = lower
    maximum_index = lower
    for index in range(lower + 1, upper + 1):
        if sequence[index] * minimum_index < sequence[minimum_index] * index:
            minimum_index = index
        if sequence[index] * maximum_index > sequence[maximum_index] * index:
            maximum_index = index
    lower_ratio = Fraction(sequence[minimum_index], minimum_index)
    upper_ratio = Fraction(sequence[maximum_index], maximum_index)
    assert all(lower_ratio.numerator * index <= lower_ratio.denominator * sequence[index]
               and upper_ratio.denominator * sequence[index] <= upper_ratio.numerator * index
               for index in range(lower, upper + 1))
    return dict(
        seed_interval_inclusive=[lower, upper],
        lower_numerator=lower_ratio.numerator, lower_denominator=lower_ratio.denominator,
        upper_numerator=upper_ratio.numerator, upper_denominator=upper_ratio.denominator,
        lower_witness=dict(index=minimum_index, value=sequence[minimum_index]),
        upper_witness=dict(index=maximum_index, value=sequence[maximum_index]),
        all_seed_inequalities_verified=True,
        universal_domain=f'all n >= {lower}, by the written finite-window propagation lemma',
    )


def hofstadter_g(limit):
    sequence = [0]
    for index in range(1, limit + 1):
        sequence.append(index - sequence[sequence[index - 1]])
    return sequence


def g_closed(index):
    shifted = index + 1
    return (isqrt(5 * shifted * shifted) - shifted) // 2


def grytczuk(limit):
    sequence = [0, 1, 1]
    for index in range(3, limit + 1):
        split = sequence[sequence[index - 1]]
        sequence.append(sequence[split] + sequence[index - split])
    return sequence


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--limit', type=int, default=1048576)
    parser.add_argument('--literal-limit', type=int, default=4096)
    parser.add_argument('--output', type=Path)
    arguments = parser.parse_args()
    assert 30 <= arguments.literal_limit <= arguments.limit
    sequence, preperiods, periods, splits = generate(arguments.limit)
    literal, updates = literal_generate(arguments.literal_limit)
    assert sequence[:len(literal)] == literal
    assert sequence == brent_generate(arguments.limit)
    assert sequence[1:31] == SUPPLIED_PREFIX
    reference = hofstadter_g(arguments.limit)
    assert all(value == g_closed(index) for index, value in enumerate(reference))
    related = grytczuk(arguments.limit)
    fibonacci = [0, 1]
    while fibonacci[-1] <= arguments.limit + 1:
        fibonacci.append(sum(fibonacci[-2:]))
    fibonacci_neighbors = {value + offset for value in fibonacci for offset in (-1, 0, 1)}
    equalities = [index for index in range(1, arguments.limit + 1) if sequence[index] == reference[index]]
    blocks = []
    for exponent in range(2, arguments.limit.bit_length()):
        lower, upper = 2 ** (exponent - 1), 2 ** exponent
        histogram = Counter(periods[lower + 1:upper + 1])
        period_witness = max(range(lower + 1, upper + 1), key=periods.__getitem__)
        transient_witness = max(range(lower + 1, upper + 1), key=preperiods.__getitem__)
        ratio_witness = max(range(lower + 1, upper + 1), key=lambda index: Fraction(sequence[index], index))
        blocks.append(dict(
            lower_exclusive=lower, upper_inclusive=upper,
            max_cycle=periods[period_witness], max_cycle_first_index=period_witness,
            mean_cycle_numerator=sum(periods[lower + 1:upper + 1]), denominator=upper - lower,
            mean_cycle=sum(periods[lower + 1:upper + 1]) / (upper - lower),
            max_preperiod=preperiods[transient_witness], max_preperiod_first_index=transient_witness,
            cycles_above_two=sum(count for period, count in histogram.items() if period > 2),
            fraction_above_two=sum(count for period, count in histogram.items() if period > 2) / (upper - lower),
            max_ratio_numerator=sequence[ratio_witness], max_ratio_denominator=ratio_witness,
            max_ratio=sequence[ratio_witness] / ratio_witness,
            cycle_histogram=dict(sorted(histogram.items())),
        ))
    differences = [sequence[index] - sequence[index - 1] for index in range(2, min(131072, arguments.limit) + 1)]
    fibonacci_checks = [dict(
        fibonacci_index=position, index=index, expected=fibonacci[position - 1],
        actual=sequence[index], split=splits[index], preperiod=preperiods[index], period=periods[index],
    ) for position, index in enumerate(fibonacci) if position >= 2 and index <= arguments.limit]
    envelope_seeds = [3] + [2 ** exponent for exponent in range(3, arguments.limit.bit_length() - 2)]
    envelope_certificates = [envelope_certificate(sequence, lower) for lower in envelope_seeds
                             if 8 * lower - 1 <= arguments.limit]
    split_bound_failures = [index for index in range(4, arguments.limit + 1)
                            if 8 * min(splits[index], index - splits[index]) < index + 3]
    assert not split_bound_failures
    small_exceptions = [dict(index=index, conway=sequence[index], g=reference[index],
                            split=splits[index], split_values=[sequence[splits[index]], sequence[index-splits[index]]])
                        for index in equalities if index not in fibonacci_neighbors]
    expected_equalities = {11, 24, 25, 59}
    for position, value in enumerate(fibonacci):
        if position >= 2:
            expected_equalities.update((value, value + 1))
        if position >= 3 and position % 2:
            expected_equalities.add(value - 1)
    expected_equalities = {index for index in expected_equalities if 1 <= index <= arguments.limit}
    pair_failures = [dict(first=first, second=second, value=sequence[first] + sequence[second],
                          g_at_sum=g_closed(first + second))
                     for position, first in enumerate(equalities) for second in equalities[position:]
                     if sequence[first] + sequence[second] < g_closed(first + second)]
    depth_failures = [index for index in range(3, arguments.limit + 1)
                      if sequence[index - 1] < preperiods[index]]
    assert not depth_failures
    small_orbit_checks = [dict(index=index, depth=sequence[index - 1], preperiod=preperiods[index],
                              period=periods[index]) for index in range(3, min(52, arguments.limit) + 1)]
    witness_indices = {row['max_cycle_first_index'] for row in blocks
                       if row['upper_inclusive'] in (1024, 16384, 262144, 1048576)}
    witnesses = []
    for index in sorted(witness_indices):
        trajectory, preperiod, period = full_orbit(sequence, index)
        witnesses.append(dict(index=index, depth=sequence[index - 1], trajectory=trajectory,
                              preperiod=preperiod, period=period, selected_split=splits[index],
                              result=sequence[index]))
    report = dict(
        status='finite exact computation; envelope certificates imply universal bounds via the separate written lemma; G/Fibonacci remain conjectural; no Lean validation',
        definition='C(1)=C(2)=1; g=T_n^C(n-1)(n-1); C(n)=C(g)+C(n-g); T_n(x)=n-C(x)',
        limit=arguments.limit, literal_limit=arguments.literal_limit,
        literal_updates=updates, literal_agrees=True, supplied_prefix_agrees=True,
        independent_brent_limit=arguments.limit, independent_brent_agrees=True,
        first_80=sequence[1:81],
        sequence_sha256=hashlib.sha256(','.join(map(str, sequence[1:])).encode('ascii')).hexdigest(),
        g_lower_bound_failure_count=sum(sequence[index] < reference[index] for index in range(1, arguments.limit + 1)),
        g_lower_bound_first_failures=[index for index in range(1, arguments.limit + 1) if sequence[index] < reference[index]][:20],
        equality_indices=equalities,
        equality_count_through_2_17=sum(index <= 131072 for index in equalities),
        equality_outside_fibonacci_neighbors=[index for index in equalities if index not in fibonacci_neighbors],
        equality_exception_details=small_exceptions,
        refined_equality_set_symmetric_difference=sorted(set(equalities) ^ expected_equalities),
        pair_g_inequality=dict(argument_limit=arguments.limit, zero_defect_pairs_checked=len(equalities) * (len(equalities) + 1) // 2,
                               failures=pair_failures,
                               justification='C >= G checked on prefix; G(a)+G(b) >= G(a+b)-1 from the floor formula, so only two zero-defect arguments can fail'),
        fibonacci_checks=fibonacci_checks,
        fibonacci_identity_failures=[row for row in fibonacci_checks if row['actual'] != row['expected']],
        difference_range_through_2_17=[min(differences), max(differences)],
        grytczuk_first_disagreement=next((dict(index=index, conway=sequence[index], grytczuk=related[index]) for index in range(1, arguments.limit + 1) if sequence[index] != related[index]), None),
        blocks=blocks,
        envelope_certificates=envelope_certificates,
        split_bound_failure_count=len(split_bound_failures),
        depth_before_cycle_failure_count=len(depth_failures),
        small_orbit_checks=small_orbit_checks,
        orbit_witnesses=witnesses,
        source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
    )
    rendered = json.dumps(report, indent=2) + '\n'
    if arguments.output:
        arguments.output.write_text(rendered)
    print(rendered)


if __name__ == '__main__':
    main()


==> anc/sourcecode/prepare_profile_cache.py <==
"""Make Cloitre's native uint32 C/g cache from the independent orbit evaluator."""
import argparse
from array import array
import importlib.util
from pathlib import Path
import sys

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--n', type=int, default=4096)
parser.add_argument('--output', type=Path, required=True)
args = parser.parse_args()
if args.n < 2048:
    parser.error('--n must be at least 2048')
source = Path(__file__).parent/'cloitre-conway/verification/conway_explore.py'
spec = importlib.util.spec_from_file_location('conway', source)
module = importlib.util.module_from_spec(spec)
spec.loader.exec_module(module)
c, _, _, g = module.generate(args.n)
if array('I').itemsize != 4:
    raise RuntimeError('cache requires four-byte native unsigned integers')
with args.output.open('wb') as handle:
    array('I', c).tofile(handle)
    array('I', g).tofile(handle)
print(f'Wrote C[0..{args.n}] then g[0..{args.n}], native uint32, {sys.byteorder}')


==> anc/sourcecode/verify_manuscript.py <==
"""Small, independent checks for the 27 October integrated manuscript.

Run from any directory: python3 /path/to/sourcecode/verify_manuscript.py
Standard library only. No large prefix or external data are required.
"""
from fractions import Fraction as Q
from functools import lru_cache
from math import comb, isqrt
import json

LIMIT = 4096
C = [0, 1, 1]
selected = [0, 0, 0]
literal_steps = 0
for n in range(3, LIMIT + 1):
    x = n - 1
    for _ in range(C[n - 1]):
        x = n - C[x]
        literal_steps += 1
    selected.append(x)
    C.append(C[x] + C[n - x])

# Cycle reduction is checked against literal depth, including transients.
C2 = [0, 1, 1]
orbits = {}
for n in range(3, LIMIT + 1):
    x, trajectory, positions = n - 1, [], {}
    while x not in positions:
        positions[x] = len(trajectory)
        trajectory.append(x)
        x = n - C2[x]
    tau, period = positions[x], len(trajectory) - positions[x]
    h = C2[n - 1]
    assert h >= tau
    g = trajectory[tau + (h - tau) % period]
    assert g == selected[n]
    C2.append(C2[g] + C2[n - g])
    orbits[n] = (tau, period, g)
assert C == C2

F = [0, 1]
while F[-1] <= LIMIT:
    F.append(F[-1] + F[-2])
G = lambda n: (isqrt(5 * (n + 1)**2) - n - 1) // 2
Z = {11, 24, 25, 59}
for j in range(2, len(F)):
    Z.update((F[j], F[j]+1))
    if j >= 3 and j % 2:
        Z.add(F[j]-1)
for n in range(1, LIMIT + 1):
    assert C[n] >= G(n)
    assert (C[n] == G(n)) == (n in Z)
    if n >= 2:
        j = max(i for i in range(3, len(F)) if F[i] <= n)
        assert C[n] <= min(n-F[j-2], F[j])

# All 19 columns of the worked example table.
expected = {
'h': [1,2,3,3,4,5,5,6,7,7,8,8,9,10,11,12,12,13,13],
 'tau': [0,0,0,1,3,4,2,2,3,5,6,4,3,5,5,6,4,5,6],
 'period': [1,2,2,2,1,1,2,2,2,1,1,2,2,2,1,1,2,1,1],
 'g': [2,3,2,3,4,5,5,7,6,7,8,9,8,10,10,11,12,12,13],
 'C': [2,3,3,4,5,5,6,7,7,8,8,9,10,11,12,12,13,13,13],
 'a': [2,2,3,4,4,4,5,6,7,7,8,8,8,8,9,10,11,12,12]}
a = [0,1,1]
for n in range(3,22): a.append(a[a[n-1]]+a[n-a[n-1]])
assert expected['h'] == C[2:21]
assert expected['C'] == C[3:22] and expected['a'] == a[3:22]
for i,n in enumerate(range(3,22)):
    assert orbits[n] == tuple(expected[k][i] for k in ['tau','period','g'])
assert (C[42], C[43], selected[43], orbits[43][:2]) == (29,28,24,(6,2))
assert (C[195],C[196],selected[196],orbits[196][:2]) == (131,134,118,(8,5))
assert next(n for n in range(3,LIMIT+1) if C[n]<C[n-1]) == 43
assert next(n for n in range(3,LIMIT+1) if C[n]-C[n-1]>1) == 26
assert {p: next(n for n in orbits if orbits[n][1] == p) for p in [4,6,3,5]} == {4:68,6:120,3:126,5:196}

plateau_values = 0
for k in range(8,len(F)):
    if F[k] > LIMIT: break
    w = (2*k-9)//3
    for u in range(F[k-2]+1):
        defect = F[k-1]-C[F[k]-u]
        assert (defect == 0) == (u <= w)
        if u == w+1: assert defect == 1
        if u >= w+2: assert 1 <= defect <= u-w-1
        plateau_values += 1
    assert C.index(F[k-1]) == F[k]-w
    for t in range((k-8)//6+1):
        assert C[F[k]+t] == F[k-1]+t

# Profile additivity, inherited child domains and the exact residual identity.
residuals = 0
for k in range(8,len(F)):
    for t in range(1, min(F[k-1], LIMIT-F[k])+1):
        n = F[k]+t
        g = selected[n]; s = g-F[k-1]
        assert 0 <= s <= F[k-2] and 0 <= t-s <= F[k-3]
        E = lambda j,u: F[j-1]+u-C[F[j]+u]
        assert E(k,t) == E(k-1,s)+E(k-2,t-s)
        ak = Q(F[k-2],F[k-1]); sigma = Q(s,t); M = Q(E(k,t),t)
        m0 = Q(E(k-1,s),s) if s else Q(0)
        m1 = Q(E(k-2,t-s),t-s) if s<t else Q(0)
        jump = n-g-C[g]
        assert jump == t-2*s+E(k-1,s)
        R = Q(jump,t)+2*ak-1-ak*M
        assert R == (M-2)*(sigma-ak)+sigma*(1-sigma)*(m0-m1)
        V = sigma*(1-sigma)*(m0-m1)**2
        assert R**2 <= 8*(sigma-ak)**2+V/2
        residuals += 1

# Signed collar theorem, including anchors outside the recurrence domain.
# The literal recurrence above supplies values; every starting state is checked
# for invariance and strict exterior distance decrease within two steps.
signed_profile_cases = signed_negative_cases = exterior_state_cases = 0
signed_F = F[:]
while len(signed_F) <= 20:
    signed_F.append(signed_F[-1]+signed_F[-2])
for k in range(6, 21):
    anchor = signed_F[k-1]
    for n in range(3, LIMIT+1):
        t = n-signed_F[k]
        lo, hi = anchor+min(0,t), anchor+max(0,t)
        g = selected[n]; s = g-anchor
        assert lo <= g <= hi
        assert min(0,t) <= s <= max(0,t)
        assert (s >= 0 and t-s >= 0) if t >= 0 else (s <= 0 and t-s <= 0)
        assert max(0,s)+max(0,t-s) == max(0,t)
        child0 = C[g]-signed_F[k-2]-max(0,s)
        child1 = C[n-g]-signed_F[k-3]-max(0,t-s)
        assert child0 <= 0 and child1 <= 0
        assert C[n]-signed_F[k-1]-max(0,t) == child0+child1
        assert orbits[n][1] <= abs(t)+1
        signed_profile_cases += 1
        signed_negative_cases += t < 0
        if n > 512:
            continue
        distance = lambda x: max(lo-x, 0, x-hi)
        for x in range(1,n):
            y = n-C[x]
            z = n-C[y]
            dx = distance(x)
            if dx == 0:
                assert distance(y) == 0
            else:
                assert distance(z) < dx
            exterior_state_cases += 1

# Direct Grytczuk recurrence versus the claimed Pascal interval words.
A = [0,1,1]
for n in range(3,LIMIT+1):
    z = A[A[n-1]]
    A.append(A[z]+A[n-z])
@lru_cache(None)
def W(r,j):
    if j==0: return (0,)
    if j==r: return (1,)
    return W(r-1,j)+W(r-1,j-1)
def choose(n,j): return comb(n,j) if 0 <= j <= n else 0
word_intervals=0
for m in range(2,len(F)-3):
    if F[m+3] > LIMIT: break
    bits=[]
    for j in range((m-1)//2,-1,-1):
        bits += [1]*choose(m-2-j,j)
        bits += W(m-1-j,j)
    assert len(bits) == F[m+1]
    assert tuple(bits) == tuple(A[n]-A[n-1] for n in range(F[m+2]+1,F[m+3]+1))
    assert A[F[m+2]] == F[m+1]
    word_intervals+=1
print(json.dumps({'status':'PASS','literal_C_through':LIMIT,'literal_updates':literal_steps,
 'cycle_selection_comparisons':LIMIT-2,'worked_table_columns':19,
 'golden_comparisons':LIMIT,'left_plateau_invariant_values':plateau_values,
 'exact_rational_profile_residuals':residuals,
 'signed_profile_cases':signed_profile_cases,'signed_negative_offset_cases':signed_negative_cases,
 'all_start_capture_state_checks':exterior_state_cases,'Grytczuk_word_intervals':word_intervals,
 'tail_certificate_freshly_recomputed':False},indent=2))

